Counting independent sets in cubic graphs of given girth

We prove a tight upper bound on the independence polynomial (and total number of independent sets) of cubic graphs of girth at least 5. The bound is achieved by unions of the Heawood graph, the point/line incidence graph of the Fano plane. We also give a tight lower bound on the total number of independent sets of triangle-free cubic graphs. This bound is achieved by unions of the Petersen graph. We conjecture that in fact all Moore graphs are extremal for the scaled number of independent sets in regular graphs of a given minimum girth, maximizing this quantity if their girth is even and minimizing if odd. The Heawood and Petersen graphs are instances of this conjecture, along with complete graphs, complete bipartite graphs, and cycles.

==> anc/CubicCalculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    347183,       9057]
NotebookOptionsPosition[    339720,       8827]
NotebookOutlinePosition[    340570,       8856]
CellTagsIndexPosition[    340527,       8853]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Counting independent sets in cubic graphs of given girth",
  FontColor->GrayLevel[0]],
 "\n",
 StyleBox["Auxiliary calculations",
  FontSize->36,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]],
 StyleBox["\n",
  FontColor->GrayLevel[0.5]],
 StyleBox["Guillem Perarnau, Will Perkins ",
  FontSize->36,
  FontColor->RGBColor[1, 0.5, 0]]
}], "Title",
 CellChangeTimes->{{3.6871679767416697`*^9, 3.687168023954042*^9}, {
  3.6871877600329647`*^9, 3.6871877705942574`*^9}, {3.6871898420687647`*^9, 
  3.68718984310467*^9}},
 TextAlignment->Center],

Cell[CellGroupData[{

Cell["Instructions", "Section",
 CellChangeTimes->{{3.687189326946637*^9, 3.6871893295263643`*^9}}],

Cell[TextData[{
 StyleBox["1. Begin by running \[OpenCurlyDoubleQuote]Evaluate Initialization \
Cells\[CloseCurlyDoubleQuote] from the \[OpenCurlyDoubleQuote]Evaluation\
\[CloseCurlyDoubleQuote] menu.\n\n2. The cells with ",
  FontSize->18],
 StyleBox["gray background",
  FontSize->18,
  Background->GrayLevel[0.85]],
 StyleBox[" define the functions from Section 5.\n\n3. The cells with the ",
  FontSize->18],
 StyleBox["green background",
  FontSize->18,
  Background->RGBColor[0.88, 1, 0.88]],
 StyleBox[" define the configurations.\n\n4. The cells with the ",
  FontSize->18],
 StyleBox["yellow background",
  FontSize->18,
  Background->RGBColor[1, 1, 0.85]],
 StyleBox[" compute and verify the claims of the paper.",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.687188928808482*^9, 3.6871889620160103`*^9}, {
   3.687189356651828*^9, 3.687189414972384*^9}, {3.687189464529256*^9, 
   3.687189533139448*^9}, {3.687189568814095*^9, 3.687189572913501*^9}, 
   3.687189750367137*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Preliminary Functions", "Section",
 CellChangeTimes->{{3.687168048052153*^9, 3.687168054273902*^9}}],

Cell[TextData[{
 "We define the partition function ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", 
     SubscriptBox["H", 
      RowBox[{"3", ",", "6"}]]], "(", "\[Lambda]", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and occupancy fraction ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", 
     SubscriptBox["H", 
      RowBox[{"3", ",", "6"}]]], "(", "\[Lambda]", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " of the Heawood graph."
}], "Text",
 CellChangeTimes->{
  3.686910835275441*^9, {3.687087944622128*^9, 3.68708794493801*^9}, {
   3.687100423902217*^9, 3.687100428608223*^9}, {3.687164038641204*^9, 
   3.687164056139572*^9}, {3.687164166337772*^9, 3.687164167090413*^9}, {
   3.687168446233369*^9, 3.687168470707959*^9}, 3.6871687062122917`*^9, {
   3.687170236493991*^9, 3.6871702390274982`*^9}, {3.687180592505686*^9, 
   3.6871806328557997`*^9}},
 FontWeight->"Plain"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"PH36", "[", "\[Lambda]_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"14", " ", "\[Lambda]"}], "+", 
     RowBox[{"70", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     RowBox[{"154", " ", 
      SuperscriptBox["\[Lambda]", "3"]}], "+", 
     RowBox[{"147", " ", 
      SuperscriptBox["\[Lambda]", "4"]}], "+", 
     RowBox[{"56", " ", 
      SuperscriptBox["\[Lambda]", "5"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["\[Lambda]", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Lambda]", "7"]}]}]}], ";"}],
  Background->GrayLevel[0.85]], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]H36", "[", "\[Lambda]_", "]"}], ":=", 
     FractionBox[
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{"14", "+", 
         RowBox[{"140", " ", "\[Lambda]"}], "+", 
         RowBox[{"462", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"588", " ", 
          SuperscriptBox["\[Lambda]", "3"]}], "+", 
         RowBox[{"280", " ", 
          SuperscriptBox["\[Lambda]", "4"]}], "+", 
         RowBox[{"84", " ", 
          SuperscriptBox["\[Lambda]", "5"]}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["\[Lambda]", "6"]}]}], ")"}]}], 
      RowBox[{"14", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"14", " ", "\[Lambda]"}], "+", 
         RowBox[{"70", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"154", " ", 
          SuperscriptBox["\[Lambda]", "3"]}], "+", 
         RowBox[{"147", " ", 
          SuperscriptBox["\[Lambda]", "4"]}], "+", 
         RowBox[{"56", " ", 
          SuperscriptBox["\[Lambda]", "5"]}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["\[Lambda]", "6"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Lambda]", "7"]}]}], ")"}]}]]}], ";"}],
   Background->GrayLevel[0.85]], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.686910835275441*^9, {3.687087944622128*^9, 3.68708794493801*^9}, {
   3.687100423902217*^9, 3.687100428608223*^9}, {3.687164038641204*^9, 
   3.687164056139572*^9}, {3.687164166337772*^9, 3.687164167090413*^9}, {
   3.687168446233369*^9, 3.687168453444811*^9}, {3.6871735132363987`*^9, 
   3.68717353506073*^9}, {3.6871776570527153`*^9, 3.687177661277445*^9}, {
   3.687177718293388*^9, 3.687177730044681*^9}, {3.687177832545266*^9, 
   3.687177834698452*^9}, {3.687177866664895*^9, 3.687177886080504*^9}, {
   3.687180231407448*^9, 3.6871802319570713`*^9}, {3.687180492633512*^9, 
   3.6871805061417217`*^9}},
 FontSize->16,
 FontWeight->"Plain"],

Cell[TextData[{
 "We define the partition function ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", 
     SubscriptBox["P", 
      RowBox[{"5", ",", "2"}]]], "(", "\[Lambda]", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and occupancy fraction ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", 
     SubscriptBox["P", 
      RowBox[{"5", ",", "2"}]]], "(", "\[Lambda]", ")"}], TraditionalForm]]],
 " of the Petersen graph."
}], "Text",
 CellChangeTimes->{
  3.686910835275441*^9, {3.687087944622128*^9, 3.68708794493801*^9}, {
   3.687100423902217*^9, 3.687100428608223*^9}, {3.687164038641204*^9, 
   3.687164056139572*^9}, {3.687164166337772*^9, 3.687164167090413*^9}, {
   3.687168446233369*^9, 3.687168485216641*^9}, 3.687168708906863*^9, {
   3.687170242666606*^9, 3.687170247389474*^9}, {3.687180531317135*^9, 
   3.687180587741378*^9}, {3.687180621968446*^9, 3.687180629739942*^9}},
 FontWeight->"Plain"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"PP52", "[", "\[Lambda]_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"10", " ", "\[Lambda]"}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["\[Lambda]", "3"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Lambda]", "4"]}]}]}], ";"}],
  Background->GrayLevel[0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]P52", "[", "\[Lambda]_", "]"}], ":=", 
    FractionBox[
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", 
        RowBox[{"60", " ", "\[Lambda]"}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["\[Lambda]", "3"]}]}], ")"}]}], 
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"10", " ", "\[Lambda]"}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}]]}], ";"}],
  Background->GrayLevel[0.85]]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.686910835275441*^9, {3.687087944622128*^9, 3.68708794493801*^9}, {
   3.687100423902217*^9, 3.687100428608223*^9}, {3.687164038641204*^9, 
   3.687164056139572*^9}, {3.687164166337772*^9, 3.687164167090413*^9}, {
   3.687168446233369*^9, 3.687168453444811*^9}, {3.687180205781342*^9, 
   3.687180221061241*^9}, {3.6871802675749702`*^9, 3.6871802759990892`*^9}, {
   3.687180511489325*^9, 3.687180520351129*^9}},
 FontSize->16,
 FontWeight->"Plain"],

Cell[TextData[{
 "\n\n\nWe will represent a configuration as a list of three lists : ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    SubscriptBox["V", "2"]}], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "12"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "22"], TraditionalForm]]],
 "}, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "2"], TraditionalForm]]],
 " is the list of externally uncovered 2nd neighbors, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "12"], TraditionalForm]]],
 " is the list of edges from 1st to 2nd neighbors, and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "22"], TraditionalForm]]],
 " is the list of edges within ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "2"], TraditionalForm]]],
 ". We use {1, 2, 3} to represent 1st neighbors of v and {4, 5, 6, 7, 8, 9} \
to represent 2nd neighbors.\n  \nTake for instance the configuration: C = \
{{4, 5, 6}, {{1, 4}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {3, 9}}, {{4, 6}}}.\n  \n\
Here there are 3 externally uncovered 2nd neighbors, labeled 4, 5 and 6.  The \
2nd neighbors with labels 7, 8 and 9 are covered by some occupied external \
neighbor.  The 1st neighbors are labeled 1, 2 and 3.  There are edges from 1 \
to 4 and 5; from 2 to 6 and 7; and from 3 to 8 and 9, though in this case the \
edges to 7, 8 and 9 are irrelevant since they are covered.  Finally there is \
a single edge between 4 and 6 between 2nd neighbors.\n  "
}], "Text",
 CellChangeTimes->{{3.68708214170008*^9, 3.687082153636031*^9}, {
   3.6870879491038237`*^9, 3.687087954454328*^9}, {3.687100434450759*^9, 
   3.687100522992002*^9}, {3.687155497783543*^9, 3.687155502295973*^9}, {
   3.687168382876657*^9, 3.687168386849545*^9}, 3.6871687141743727`*^9, {
   3.68717025672143*^9, 3.687170298659835*^9}, 3.687171603051209*^9, {
   3.687173089872942*^9, 3.6871731562943707`*^9}, {3.687189082312896*^9, 
   3.687189099987832*^9}},
 FontWeight->"Plain"],

Cell[TextData[{
 "The ",
 StyleBox["Neighbors",
  FontWeight->"Bold"],
 " function takes an edge list and a label 1, 2, or 3 and returns the \
vertices in the 2nd neighborhood that adjoin the given vertex  "
}], "Text",
 CellChangeTimes->{{3.687168500566478*^9, 3.687168510931115*^9}, 
   3.6871687175318737`*^9, 3.687171613332356*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox["\[IndentingNewLine]",
   FontSize->14], 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"Neighbors", "[", 
       RowBox[{"E12_", ",", "j_"}], "]"}], ":=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"e", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "==", "j"}], ",", 
           RowBox[{"e", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], " ", ",", 
         RowBox[{"{", 
          RowBox[{"e", ",", "E12"}], "}"}]}], "]"}], "]"}]}], ";"}],
    Background->GrayLevel[0.85]], "\[IndentingNewLine]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6870879581518583`*^9, 3.6870879595858173`*^9}, 
   3.687100533734148*^9, {3.687168424470211*^9, 3.687168431667375*^9}, 
   3.687168518690765*^9, {3.6871803306359367`*^9, 3.6871803362173557`*^9}, {
   3.6871804742044764`*^9, 3.687180476082966*^9}},
 FontWeight->"Plain"],

Cell["For example,", "Text",
 CellChangeTimes->{{3.6870879581518583`*^9, 3.6870879595858173`*^9}, 
   3.687100533734148*^9, {3.687168424470211*^9, 3.687168431667375*^9}, {
   3.687168518690765*^9, 3.6871685384668093`*^9}},
 FontWeight->"Plain"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Neighbors", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", "2"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6870879581518583`*^9, 3.6870879595858173`*^9}, 
   3.687100533734148*^9, {3.687168424470211*^9, 3.687168431667375*^9}, 
   3.687168518690765*^9},
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "7"}], "}"}]], "Output",
 CellChangeTimes->{3.6870775222050323`*^9, 3.6870880461794033`*^9, 
  3.687088623543846*^9, 3.6870887246282597`*^9}]
}, Open  ]],

Cell[TextData[{
 "\nNext we define functions that will compute the partition functions, the \
alpha function, and the gamma functions for each configuration.\n\nTo each \
function we pass \[Lambda] as well as the configuration CC represented as \
above, e.g. CC= ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["V", "2"], ",", 
     SubscriptBox["E", "12"], ",", 
     SubscriptBox["E", "22"]}], "}"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".\n"
}], "Text",
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, {
   3.687168553950143*^9, 3.687168569858397*^9}, {3.687173167098514*^9, 
   3.6871732469249477`*^9}},
 FontWeight->"Plain"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, 3.6871686116904907`*^9},
 FontWeight->"Plain"],

Cell[TextData[{
 "Compute the contribution to the partition function when v in I and the \
subset S2 of 2nd neighbors is in I. (",
 StyleBox["eq (11)",
  FontSlant->"Italic"],
 ")  "
}], "Text",
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, {3.6871686116904907`*^9, 3.687168627908127*^9}, {
   3.687171642213369*^9, 3.687171642672263*^9}, {3.6871732594314957`*^9, 
   3.6871732598521976`*^9}, {3.687189117148328*^9, 3.68718914470774*^9}},
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"ZvOcS", "[", 
      RowBox[{"CC_", ",", "\[Lambda]_", ",", "S2_"}], "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"V2", "=", 
        RowBox[{"CC", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
       RowBox[{"E22", "=", 
        RowBox[{"CC", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"SubsetQ", "[", 
           RowBox[{"V2", ",", "S2"}], "]"}], ",", "1", ",", "0"}], "]"}], "*", 
        RowBox[{"\[Lambda]", "^", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Length", "[", "S2", "]"}]}], ")"}]}], "*", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"SubsetQ", "[", 
             RowBox[{"S2", ",", "e"}], "]"}], ",", "0", ",", "1"}], "]"}], 
          " ", ",", 
          RowBox[{"{", 
           RowBox[{"e", ",", "E22"}], "}"}]}], "]"}]}]}], " ", ")"}]}], ";"}],
   
   Background->GrayLevel[0.85]], "\[IndentingNewLine]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, {3.6871686116904907`*^9, 3.687168635865584*^9}},
 FontWeight->"Plain"],

Cell["\<\
Compute the contribution to the partition function of all I such that v in I \
by summing over all possible subsets S2 of the externally uncovered 2nd \
neighborhood.  \
\>", "Text",
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, {3.6871686116904907`*^9, 3.687168648142692*^9}, {
   3.687171649663279*^9, 3.687171675831717*^9}, {3.68717326294936*^9, 
   3.687173263300292*^9}, {3.6871891634803247`*^9, 3.6871891930455437`*^9}},
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"ZvOc", "[", 
      RowBox[{"CC_", ",", "\[Lambda]_"}], "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"V2", "=", 
        RowBox[{"CC", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ZvOcS", "[", 
          RowBox[{"CC", ",", "\[Lambda]", ",", "S2"}], "]"}], "  ", ",", 
         RowBox[{"{", 
          RowBox[{"S2", ",", 
           RowBox[{"Subsets", "[", "V2", "]"}]}], "}"}]}], "]"}]}], ")"}]}], 
    ";"}],
   Background->GrayLevel[0.85]], "\[IndentingNewLine]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, {3.6871686116904907`*^9, 3.687168653606741*^9}},
 FontWeight->"Plain"],

Cell[TextData[{
 "Compute the contribution to the partition function of I such that v not in \
I, the subset S1 of 1st neighbors is in I, and the subset S2 of 2nd neighbors \
is in I. (",
 StyleBox["eq (12)",
  FontSlant->"Italic"],
 ")"
}], "Text",
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, {3.6871686116904907`*^9, 3.687168661806342*^9}, {
   3.687171682762644*^9, 3.687171721244074*^9}, {3.68717326547536*^9, 
   3.687173265808341*^9}, {3.687189194775662*^9, 3.6871891955025873`*^9}, 
   3.687189755510998*^9},
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"ZvUnOcS", "[", 
      RowBox[{"CC_", ",", "\[Lambda]_", ",", "S1_", ",", "S2_"}], "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"V2", "=", 
        RowBox[{"CC", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", 
       RowBox[{"E12", "=", 
        RowBox[{"CC", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
       RowBox[{"E22", "=", 
        RowBox[{"CC", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"SubsetQ", "[", 
           RowBox[{"V2", ",", "S2"}], "]"}], ",", "1", ",", "0"}], "]"}], "*", 
        RowBox[{"\[Lambda]", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Length", "[", "S1", "]"}], "+", 
           RowBox[{"Length", "[", "S2", "]"}]}], ")"}]}], "*", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"SubsetQ", "[", 
             RowBox[{
              RowBox[{"Union", "[", 
               RowBox[{"S1", ",", "S2"}], "]"}], ",", "e"}], "]"}], ",", "0", 
            ",", "1"}], "]"}], " ", ",", 
          RowBox[{"{", 
           RowBox[{"e", ",", "E12"}], "}"}]}], "]"}], "*", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"SubsetQ", "[", 
             RowBox[{"S2", ",", "e"}], "]"}], ",", "0", ",", "1"}], "]"}], 
          " ", ",", 
          RowBox[{"{", 
           RowBox[{"e", ",", "E22"}], "}"}]}], "]"}]}]}], " ", ")"}]}], ";"}],
   
   Background->GrayLevel[0.85]], 
  StyleBox["\[IndentingNewLine]",
   FontColor->RGBColor[0.6, 0.4, 0.2]]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, {3.6871686116904907`*^9, 3.687168653606741*^9}, 
   3.6871687275405188`*^9},
 FontWeight->"Plain"],

Cell["\<\
Compute the contribution to the partition function of all I such that v not \
in I by summing over all possible subsets S1 and S2 of the 1st and 2nd \
neighborhoods:\
\>", "Text",
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, {3.6871686116904907`*^9, 3.687168653606741*^9}, {
   3.6871687275405188`*^9, 3.6871687374067307`*^9}, {3.687171709696158*^9, 
   3.687171725988027*^9}, {3.6871732695613317`*^9, 3.687173269922216*^9}},
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"ZvUnOc", "[", 
      RowBox[{"CC_", ",", "\[Lambda]_"}], "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"V2", "=", 
        RowBox[{"CC", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Sum", "[", "  ", 
          RowBox[{
           RowBox[{"ZvUnOcS", "[", 
            RowBox[{"CC", ",", "\[Lambda]", ",", "S1", ",", "S2"}], "]"}], 
           " ", ",", 
           RowBox[{"{", 
            RowBox[{"S1", ",", 
             RowBox[{"Subsets", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"S2", ",", 
           RowBox[{"Subsets", "[", "V2", "]"}]}], "}"}]}], "]"}]}], ")"}]}], 
    ";"}],
   Background->GrayLevel[0.85]], "\[IndentingNewLine]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, {3.6871686116904907`*^9, 3.687168653606741*^9}, {
   3.6871687275405188`*^9, 3.687168748976699*^9}},
 FontWeight->"Plain"],

Cell[TextData[{
 "Compute the partition function by adding contributions when v in I and v \
not in I. (",
 StyleBox["eq (13)",
  FontSlant->"Italic"],
 ")"
}], "Text",
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, {3.6871686116904907`*^9, 3.687168653606741*^9}, {
   3.6871687275405188`*^9, 3.687168759481106*^9}, {3.687171732376786*^9, 
   3.687171732720767*^9}, {3.687189211944037*^9, 3.687189217472093*^9}},
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"ZZ", "[", 
      RowBox[{"CC_", ",", "\[Lambda]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"ZvOc", "[", 
       RowBox[{"CC", ",", "\[Lambda]"}], "]"}], "+", 
      RowBox[{"ZvUnOc", "[", 
       RowBox[{"CC", ",", "\[Lambda]"}], "]"}]}]}], ";"}],
   Background->GrayLevel[0.85]], "\[IndentingNewLine]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, {3.6871686116904907`*^9, 3.687168653606741*^9}, {
   3.6871687275405188`*^9, 3.687168763330407*^9}},
 FontWeight->"Plain"],

Cell[TextData[{
 "Compute ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", 
     RowBox[{"C", ",", "v"}]], "(", "\[Lambda]", ")"}], TraditionalForm]]],
 ". (",
 StyleBox["eq (14)",
  FontSlant->"Italic"],
 ")"
}], "Text",
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, {3.6871686116904907`*^9, 3.687168653606741*^9}, {
   3.6871687275405188`*^9, 3.687168771566607*^9}, {3.687173283005802*^9, 
   3.687173303012911*^9}, {3.687189220198978*^9, 3.6871892234698257`*^9}},
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"AlpV", "[", 
      RowBox[{"CC_", ",", "\[Lambda]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"ZvOc", "[", 
       RowBox[{"CC", ",", "\[Lambda]"}], "]"}], "/", 
      RowBox[{"ZZ", "[", 
       RowBox[{"CC", ",", "\[Lambda]"}], "]"}]}]}], ";"}],
   Background->GrayLevel[0.85]], "\[IndentingNewLine]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, {3.6871686116904907`*^9, 3.687168653606741*^9}, {
   3.6871687275405188`*^9, 3.687168778177547*^9}},
 FontWeight->"Plain"],

Cell[TextData[{
 "Compute ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Gamma]", "t"], "v"], "(", "C", ")"}], 
   TraditionalForm]]],
 ", that is the probability that v sees t occupied neighbors, by summing \
contributions to the partition function over all subsets S1 and S2 and \
checking the size of S1 is t, then dividing by the partition function.  We \
can restrict ourselves to summing over I s.t. v not in I; if t=0 then we \
multiply by an additional (1+\[Lambda]) factor since v can be in as well.  \
(",
 StyleBox["eq (15)",
  FontSlant->"Italic"],
 ") "
}], "Text",
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, {3.6871686116904907`*^9, 3.687168653606741*^9}, {
   3.6871687275405188`*^9, 3.687168786929563*^9}, {3.687173325686501*^9, 
   3.687173352318639*^9}, {3.687173401554874*^9, 3.687173406614996*^9}, {
   3.687189252537607*^9, 3.687189257435543*^9}, {3.6871934449367733`*^9, 
   3.687193446205819*^9}},
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"GamV", "[", 
      RowBox[{"CC_", ",", "\[Lambda]_", ",", "t_"}], "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"V2", "=", 
        RowBox[{"CC", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"t", "\[Equal]", "0"}], ",", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]"}], ")"}], ",", "1"}], "]"}], "*", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Sum", "[", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", "S1", "]"}], "\[Equal]", "t"}], ",", 
                "1", ",", "0"}], "]"}], "*", " ", 
              RowBox[{"ZvUnOcS", "[", 
               RowBox[{"CC", ",", "\[Lambda]", ",", "S1", ",", "S2"}], 
               "]"}]}], " ", ",", 
             RowBox[{"{", 
              RowBox[{"S1", ",", 
               RowBox[{"Subsets", "[", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"S2", ",", 
             RowBox[{"Subsets", "[", "V2", "]"}]}], "}"}]}], "]"}], "  ", "/", 
         RowBox[{"ZZ", "[", 
          RowBox[{"CC", ",", "\[Lambda]"}], "]"}]}]}]}], ")"}]}], ";"}],
   Background->GrayLevel[0.85]], "\[IndentingNewLine]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, {3.6871686116904907`*^9, 3.687168653606741*^9}, {
   3.6871687275405188`*^9, 3.6871687946893997`*^9}},
 FontWeight->"Plain"],

Cell[TextData[{
 "Compute ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Gamma]", "t"], "u"], "(", "C", ")"}], 
   TraditionalForm]]],
 ", that is the average probability that a random neighbor u of v sees t \
occupied neighbors, by first summing over the 3 first neighbors, then summing \
contributions to the partition function over all subsets S1 and S2 and \
checking the number of occupied neighbors of u is t, then dividing by the \
partition function.  We distinguish two cases: if t=0, then we restrict to \
independent sets I such that v not in I and such that no occupied 2nd \
neighbors of v are also neighbors of u; if t\[GreaterEqual]1 then we have two \
cases, if v is in I, then we restrict to subsets S2 with t-1 occupied 2nd \
neighbors of v that are neighbors of u, and if v not in I, then we restrict \
to subsets S2 with t occupied 2nd neighbors of v that are neighbors of u.  \
(",
 StyleBox["eq (16), (17)",
  FontSlant->"Italic"],
 ") "
}], "Text",
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, {3.6871686116904907`*^9, 3.687168653606741*^9}, {
   3.6871687275405188`*^9, 3.687168803246195*^9}, {3.687171884080472*^9, 
   3.687171916849279*^9}, {3.6871734243208847`*^9, 3.687173435047229*^9}, {
   3.687189263216572*^9, 3.6871892665257998`*^9}, {3.687193466349064*^9, 
   3.6871934687222567`*^9}},
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"GamU", "[", 
      RowBox[{"CC_", ",", "\[Lambda]_", ",", "t_"}], "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"V2", "=", 
        RowBox[{"CC", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
       RowBox[{"E12", "=", 
        RowBox[{"CC", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "3"}], "/", 
         RowBox[{"ZZ", "[", 
          RowBox[{"CC", ",", "\[Lambda]"}], "]"}]}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"t", "\[Equal]", "0"}], ",", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Intersection", "[", 
                    RowBox[{
                    RowBox[{"Neighbors", "[", 
                    RowBox[{"E12", ",", "j"}], "]"}], ",", "S2"}], "]"}], 
                    "]"}], "\[Equal]", "0"}], ",", "1", ",", "0"}], "]"}], 
                 "*", " ", 
                 RowBox[{"ZvUnOcS", "[", 
                  RowBox[{"CC", ",", "\[Lambda]", ",", "S1", ",", "S2"}], 
                  "]"}]}], " ", ",", 
                RowBox[{"{", 
                 RowBox[{"S1", ",", 
                  RowBox[{"Subsets", "[", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], 
                 "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"S2", ",", 
                RowBox[{"Subsets", "[", "V2", "]"}]}], "}"}]}], "]"}], "  ", 
            ",", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", 
                    RowBox[{"Intersection", "[", 
                    RowBox[{
                    RowBox[{"Neighbors", "[", 
                    RowBox[{"E12", ",", "j"}], "]"}], ",", "S2"}], "]"}], 
                    "]"}], "\[Equal]", 
                   RowBox[{"t", "-", "1"}]}], ",", "1", ",", "0"}], "]"}], 
                "*", 
                RowBox[{"ZvOcS", "[", 
                 RowBox[{"CC", ",", "\[Lambda]", ",", "S2"}], "]"}]}], "  ", 
               ",", 
               RowBox[{"{", 
                RowBox[{"S2", ",", 
                 RowBox[{"Subsets", "[", "V2", "]"}]}], "}"}]}], "]"}], " ", 
             "+", " ", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Intersection", "[", 
                    RowBox[{
                    RowBox[{"Neighbors", "[", 
                    RowBox[{"E12", ",", "j"}], "]"}], ",", "S2"}], "]"}], 
                    "]"}], "\[Equal]", "t"}], ",", "1", ",", "0"}], "]"}], 
                  "*", " ", 
                  RowBox[{"ZvUnOcS", "[", 
                   RowBox[{"CC", ",", "\[Lambda]", ",", "S1", ",", "S2"}], 
                   "]"}]}], " ", ",", 
                 RowBox[{"{", 
                  RowBox[{"S1", ",", 
                   RowBox[{"Subsets", "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], 
                  "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"S2", ",", 
                 RowBox[{"Subsets", "[", "V2", "]"}]}], "}"}]}], "]"}]}]}], 
           "    ", "]"}], "    ", ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], " ", 
      ")"}]}], ";"}],
   Background->GrayLevel[0.85]], "\[IndentingNewLine]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.683529278965357*^9, 3.6835292932106047`*^9}, {
   3.683529537604751*^9, 3.683529664577108*^9}, {3.68352977984975*^9, 
   3.683530283153957*^9}, {3.68353072861447*^9, 3.683530729457555*^9}, {
   3.68353080631874*^9, 3.683530807820162*^9}, 3.683530861532745*^9, {
   3.683530895086309*^9, 3.6835309978545856`*^9}, {3.6835310944952383`*^9, 
   3.683531108847589*^9}, {3.683531170982367*^9, 3.683531182287547*^9}, {
   3.683531230024632*^9, 3.683531266020166*^9}, {3.6835317777793694`*^9, 
   3.683531832679326*^9}, {3.683532241778021*^9, 3.683532245094195*^9}, {
   3.683532282600807*^9, 3.6835323714496183`*^9}, {3.683532440025238*^9, 
   3.683532449002383*^9}, {3.684055217439641*^9, 3.684055477081387*^9}, {
   3.68405552247991*^9, 3.684055604247806*^9}, {3.684055668835511*^9, 
   3.684055838077159*^9}, {3.6840585450228157`*^9, 3.684059090760435*^9}, 
   3.684059176806334*^9, 3.6840592118372993`*^9, {3.684059255303849*^9, 
   3.6840592673619537`*^9}, {3.684059518039692*^9, 3.684059562493609*^9}, {
   3.684059610373032*^9, 3.684059637434464*^9}, {3.684059988030754*^9, 
   3.684060050447419*^9}, 3.684060099207088*^9, {3.6840601331709337`*^9, 
   3.684060145515929*^9}, {3.684060199221607*^9, 3.6840604218235397`*^9}, {
   3.68406151529185*^9, 3.684061515558189*^9}, {3.684061651662096*^9, 
   3.684061661291111*^9}, {3.684061713921465*^9, 3.684061721924403*^9}, 
   3.684128674438583*^9, {3.6841289188578863`*^9, 3.684128919112986*^9}, {
   3.684129508086165*^9, 3.684129508722378*^9}, {3.684143469336337*^9, 
   3.684143472643594*^9}, {3.684143527766735*^9, 3.6841435322382708`*^9}, {
   3.686681077535956*^9, 3.686681078195956*^9}, {3.686681371027544*^9, 
   3.686681401123086*^9}, {3.686905660687941*^9, 3.686905667396757*^9}, {
   3.6869104787721157`*^9, 3.686910500895874*^9}, {3.6869105733371468`*^9, 
   3.6869108250164337`*^9}, {3.68691085852195*^9, 3.686910881897944*^9}, {
   3.6870769941241493`*^9, 3.687077207540378*^9}, {3.687077335168407*^9, 
   3.687077519079028*^9}, {3.687077995766046*^9, 3.6870780108151913`*^9}, {
   3.687081799531458*^9, 3.687081819320939*^9}, {3.687082074722406*^9, 
   3.6870820762198067`*^9}, {3.687082111703747*^9, 3.6870821304374437`*^9}, {
   3.687082161489893*^9, 3.6870822218135567`*^9}, {3.6870823089712133`*^9, 
   3.687082451750849*^9}, {3.687082487877678*^9, 3.687082551579769*^9}, {
   3.68708258458464*^9, 3.687082771758277*^9}, {3.687082802723936*^9, 
   3.687083067921154*^9}, {3.687083112497759*^9, 3.687083129290456*^9}, {
   3.6870832027528954`*^9, 3.687083275561698*^9}, {3.687087966443227*^9, 
   3.687087981934579*^9}, {3.6870892812916317`*^9, 3.687089281684273*^9}, {
   3.687100564022724*^9, 3.687100569559761*^9}, {3.687155992415842*^9, 
   3.687156001831438*^9}, {3.687156130644496*^9, 3.687156448944963*^9}, 
   3.687168553950143*^9, {3.6871686116904907`*^9, 3.687168653606741*^9}, {
   3.6871687275405188`*^9, 3.6871687946893997`*^9}},
 FontWeight->"Plain"]
}, Open  ]],

Cell[CellGroupData[{

Cell["List of Configurations", "Section",
 CellChangeTimes->{{3.6871680715427*^9, 3.687168074469483*^9}}],

Cell[TextData[{
 "A list of all 207 configurations in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "4"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".  An extra blank line is added when ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "12"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " changes. See appendix B for the drawing of each configuration."
}], "Text",
 CellChangeTimes->{{3.684129252340267*^9, 3.684129254184058*^9}, {
   3.6841295179736443`*^9, 3.684129525969558*^9}, {3.686895810697249*^9, 
   3.686896375883402*^9}, {3.686897200833392*^9, 3.6868972074713984`*^9}, 
   3.686897387993867*^9, 3.687083460311668*^9, {3.6870850202657757`*^9, 
   3.6870850270189953`*^9}, {3.687087987280603*^9, 3.687087987682061*^9}, {
   3.687156492045959*^9, 3.687156540467639*^9}, {3.687156571369615*^9, 
   3.68715668183815*^9}, {3.687157413524979*^9, 3.687157413718132*^9}, {
   3.687168808088594*^9, 3.687168819711678*^9}, {3.687171949183045*^9, 
   3.6871719498388577`*^9}, {3.687173449588217*^9, 3.687173487941584*^9}},
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   StyleBox["CONFIGURATIONS4",
    FontColor->RGBColor[0, 0, 1]], "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "8", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7", ",", "8", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7", ",", "8", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "9"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7", ",", "8", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "9"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7", ",", "8", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "9"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "9"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "9"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "9"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "9"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "9"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "9"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "9"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "7", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6"}], "}"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.684129252340267*^9, 3.684129254184058*^9}, {
   3.6841295179736443`*^9, 3.684129525969558*^9}, {3.686895810697249*^9, 
   3.686896375883402*^9}, {3.686897200833392*^9, 3.6868972074713984`*^9}, 
   3.686897387993867*^9, 3.687083460311668*^9, {3.6870850202657757`*^9, 
   3.6870850270189953`*^9}, {3.687087987280603*^9, 3.687087987682061*^9}, {
   3.687156492045959*^9, 3.687156540467639*^9}, {3.687156571369615*^9, 
   3.68715668183815*^9}, {3.687157413524979*^9, 3.687157413718132*^9}, 
   3.687168808088594*^9},
 FontSize->10,
 FontWeight->"Plain",
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "CONFIGURATIONS4", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.684129257275935*^9, 3.684129258870369*^9}, {
  3.687083501376354*^9, 3.6870835026476173`*^9}},
 FontWeight->"Plain"],

Cell[BoxData["207"], "Output",
 InitializationCell->True,
 CellChangeTimes->{3.68412926012532*^9, 3.687083503590728*^9, 
  3.687088064487536*^9, 3.687088629576236*^9, 3.6870887339430723`*^9, 
  3.6871820551684027`*^9, 3.687188439715844*^9, 3.6871899484333353`*^9}]
}, Open  ]],

Cell[TextData[{
 "We form the subset of configurations with 6 distinct 2nd neighbors. These \
appear in appendix B.1.  This is a superset of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "5"], TraditionalForm]]],
 " so it suffices to show that the slack function is non-negative on all of \
these."
}], "Text",
 CellChangeTimes->{{3.6870897711837273`*^9, 3.687089797995215*^9}, {
   3.6870904499215927`*^9, 3.6870904846134453`*^9}, {3.6870908724782963`*^9, 
   3.687090888974972*^9}, {3.6870915082031727`*^9, 3.687091516653706*^9}, {
   3.687157408401531*^9, 3.6871574086073723`*^9}, {3.687168844828143*^9, 
   3.687168852387128*^9}, {3.687172118812887*^9, 3.6871721528509407`*^9}, {
   3.687172906830385*^9, 3.687172924456057*^9}, {3.687172955546042*^9, 
   3.6871729664757957`*^9}, {3.6871730014576*^9, 3.687173020489567*^9}, 
   3.687189661829898*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   StyleBox["CONFIGURATIONS5",
    FontColor->RGBColor[0, 0, 1]], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"CONFIGURATIONS4", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "79"}], "}"}]}], "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6870897711837273`*^9, 3.687089797995215*^9}, {
   3.6870904499215927`*^9, 3.6870904846134453`*^9}, {3.6870908724782963`*^9, 
   3.687090888974972*^9}, {3.6870915082031727`*^9, 3.687091516653706*^9}, {
   3.687157408401531*^9, 3.6871574086073723`*^9}, 3.687168844828143*^9},
 Background->RGBColor[0.88, 1, 0.88]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Theorem 5", "Section",
 CellChangeTimes->{{3.6871681157186127`*^9, 3.6871681189714727`*^9}}],

Cell["\<\
Here we define the SLACK function (equation (6)) we use to prove Theorem 5. \
\>", "Text",
 CellChangeTimes->{{3.687089890919518*^9, 3.687089958208439*^9}, {
   3.6871569263125963`*^9, 3.687156927900126*^9}, 3.687168862823331*^9, {
   3.687169298638998*^9, 3.687169303504032*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Slack5", "[", 
    RowBox[{
    "\[Lambda]_", ",", "\[CapitalLambda]0_", ",", "\[CapitalLambda]1_", ",", 
     "\[CapitalLambda]2_", ",", "CC_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Alpha]H36", "[", "\[Lambda]", "]"}], "-", 
    RowBox[{"AlpV", "[", 
     RowBox[{"CC", ",", "\[Lambda]"}], "]"}], "+", 
    RowBox[{"\[CapitalLambda]0", "*", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"GamV", "[", 
        RowBox[{"CC", ",", "\[Lambda]", ",", "0"}], "]"}], "-", 
       RowBox[{"GamU", "[", 
        RowBox[{"CC", ",", "\[Lambda]", ",", "0"}], "]"}]}], " ", ")"}]}], 
    "+", 
    RowBox[{"\[CapitalLambda]1", "*", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"GamV", "[", 
        RowBox[{"CC", ",", "\[Lambda]", ",", "1"}], "]"}], "-", 
       RowBox[{"GamU", "[", 
        RowBox[{"CC", ",", "\[Lambda]", ",", "1"}], "]"}]}], " ", ")"}]}], 
    "+", 
    RowBox[{"\[CapitalLambda]2", "*", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"GamV", "[", 
        RowBox[{"CC", ",", "\[Lambda]", ",", "2"}], "]"}], "-", 
       RowBox[{"GamU", "[", 
        RowBox[{"CC", ",", "\[Lambda]", ",", "2"}], "]"}]}], " ", ")"}]}]}]}],
  
  Background->GrayLevel[0.85]]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.687089890919518*^9, 3.687089958208439*^9}, {
   3.6871569263125963`*^9, 3.687156927900126*^9}, 3.687168862823331*^9, 
   3.687177749755006*^9, {3.687177894031105*^9, 3.687177896326748*^9}, {
   3.687180693700603*^9, 3.687180697102373*^9}}],

Cell["We define the dual variables as in Claim 8.", "Text",
 CellChangeTimes->{{3.687090020559824*^9, 3.687090113325223*^9}, {
   3.687090502542231*^9, 3.6870905388340054`*^9}, {3.687090895347107*^9, 
   3.687090926060843*^9}, 3.68716886685744*^9, {3.68716928946238*^9, 
   3.687169295242161*^9}}],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"Lam50", "[", "\[Lambda]_", "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"27", " ", "\[Lambda]"}], "+", 
         RowBox[{"94", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"139", " ", 
          SuperscriptBox["\[Lambda]", "3"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Lambda]", "4"]}], "-", 
         RowBox[{"139", " ", 
          SuperscriptBox["\[Lambda]", "5"]}], "-", 
         RowBox[{"124", " ", 
          SuperscriptBox["\[Lambda]", "6"]}], "-", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[Lambda]", "7"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Lambda]", "8"]}], "-", 
         SuperscriptBox["\[Lambda]", "9"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"31", " ", "\[Lambda]"}], "+", 
         RowBox[{"183", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"532", " ", 
          SuperscriptBox["\[Lambda]", "3"]}], "+", 
         RowBox[{"826", " ", 
          SuperscriptBox["\[Lambda]", "4"]}], "+", 
         RowBox[{"707", " ", 
          SuperscriptBox["\[Lambda]", "5"]}], "+", 
         RowBox[{"343", " ", 
          SuperscriptBox["\[Lambda]", "6"]}], "+", 
         RowBox[{"102", " ", 
          SuperscriptBox["\[Lambda]", "7"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Lambda]", "8"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Lambda]", "9"]}]}], ")"}]}], ")"}]}]}], ";"}],
  Background->GrayLevel[0.85]], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"Lam51", "[", "\[Lambda]_", "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"24", " ", "\[Lambda]"}], "+", 
         RowBox[{"73", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"99", " ", 
          SuperscriptBox["\[Lambda]", "3"]}], "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["\[Lambda]", "4"]}], "-", 
         RowBox[{"63", " ", 
          SuperscriptBox["\[Lambda]", "5"]}], "-", 
         RowBox[{"55", " ", 
          SuperscriptBox["\[Lambda]", "6"]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Lambda]", "7"]}], "-", 
         SuperscriptBox["\[Lambda]", "8"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Lambda]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"14", " ", "\[Lambda]"}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"154", " ", 
            SuperscriptBox["\[Lambda]", "3"]}], "+", 
           RowBox[{"147", " ", 
            SuperscriptBox["\[Lambda]", "4"]}], "+", 
           RowBox[{"56", " ", 
            SuperscriptBox["\[Lambda]", "5"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["\[Lambda]", "6"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Lambda]", "7"]}]}], ")"}]}], ")"}]}], ")"}]}]}],
    ";"}],
  Background->GrayLevel[0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"Lam52", "[", "\[Lambda]_", "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"27", " ", "\[Lambda]"}], "+", 
         RowBox[{"94", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"160", " ", 
          SuperscriptBox["\[Lambda]", "3"]}], "+", 
         RowBox[{"132", " ", 
          SuperscriptBox["\[Lambda]", "4"]}], "+", 
         RowBox[{"46", " ", 
          SuperscriptBox["\[Lambda]", "5"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "6"]}], "-", 
         SuperscriptBox["\[Lambda]", "7"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Lambda]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"14", " ", "\[Lambda]"}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"154", " ", 
            SuperscriptBox["\[Lambda]", "3"]}], "+", 
           RowBox[{"147", " ", 
            SuperscriptBox["\[Lambda]", "4"]}], "+", 
           RowBox[{"56", " ", 
            SuperscriptBox["\[Lambda]", "5"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["\[Lambda]", "6"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Lambda]", "7"]}]}], ")"}]}], ")"}]}], ")"}]}]}],
    ";"}],
  Background->GrayLevel[0.85]]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.687090020559824*^9, 3.687090113325223*^9}, {
   3.687090502542231*^9, 3.6870905388340054`*^9}, {3.687090895347107*^9, 
   3.687090926060843*^9}, 3.68716886685744*^9}],

Cell["We define the scaled slack function as in equation (8).", "Text",
 CellChangeTimes->{{3.6870901225896378`*^9, 3.687090206823031*^9}, {
   3.687090929914937*^9, 3.687090950431881*^9}, {3.687091440009655*^9, 
   3.6870914414247093`*^9}, {3.6871570066204576`*^9, 
   3.6871570103188972`*^9}, {3.6871574740249987`*^9, 3.687157474408702*^9}, 
   3.687168870687087*^9, {3.687169280469598*^9, 3.687169286577424*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"F5", "[", 
     RowBox[{
     "\[Lambda]_", ",", "\[CapitalLambda]0_", ",", "\[CapitalLambda]1_", ",", 
      "\[CapitalLambda]2_", ",", "CC_"}], "]"}], ":=", 
    RowBox[{"3", "*", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", "2"}], ")"}], "*", 
     RowBox[{"PH36", "[", "\[Lambda]", "]"}], "*", 
     RowBox[{"ZZ", "[", 
      RowBox[{"CC", ",", "\[Lambda]"}], "]"}], "*", 
     RowBox[{"Slack5", "[", 
      RowBox[{
      "\[Lambda]", ",", "\[CapitalLambda]0", ",", "\[CapitalLambda]1", ",", 
       "\[CapitalLambda]2", ",", "CC"}], "]"}]}]}], ";"}],
  Background->GrayLevel[0.85]]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6870901225896378`*^9, 3.687090206823031*^9}, {
   3.687090929914937*^9, 3.687090950431881*^9}, {3.687091440009655*^9, 
   3.6870914414247093`*^9}, {3.6871570066204576`*^9, 
   3.6871570103188972`*^9}, {3.6871574740249987`*^9, 3.687157474408702*^9}, 
   3.687168870687087*^9, 3.687177698645816*^9, {3.687177854160977*^9, 
   3.6871778564615498`*^9}, {3.687180702312331*^9, 3.687180706365101*^9}}],

Cell["\<\
We compute the scaled slack function on each configuration and compute its \
coefficients as a polynomial in \[Lambda], as well as reporting if it is \
identically 0.\
\>", "Text",
 CellChangeTimes->{{3.68709022070224*^9, 3.687090329181098*^9}, {
   3.6870906712306557`*^9, 3.687090751587084*^9}, {3.687090957441114*^9, 
   3.687091071714362*^9}, 3.687168874156611*^9, {3.687169271883068*^9, 
   3.687169277726668*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"CoefListTable0", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "CONFIGURATIONS5", "]"}]}], "}"}]}], "]"}]}], 
   ";"}],
  Background->RGBColor[1, 1, 0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<", 
      RowBox[{
       RowBox[{"Length", "[", "CONFIGURATIONS5", "]"}], "+", "1"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"scaledSlack", "=", 
       RowBox[{"Simplify", "[", " ", 
        RowBox[{"F5", "[", 
         RowBox[{"\[Lambda]", ",", 
          RowBox[{"Lam50", "[", "\[Lambda]", "]"}], ",", 
          RowBox[{"Lam51", "[", "\[Lambda]", "]"}], ",", 
          RowBox[{"Lam52", "[", "\[Lambda]", "]"}], ",", 
          RowBox[{"CONFIGURATIONS5", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], " ", "]"}]}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CoefListTable0", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{"scaledSlack", ",", "\[Lambda]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"CoefListTable0", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Print", "[", " ", 
         RowBox[{
         "\"\<Config: \>\"", ",", " ", "i", ",", " ", 
          "\"\<   identically 0\>\""}], "]"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Config: \>\"", ",", " ", "i", ",", " ", 
       "\"\<   Scaled Slack: \>\"", ",", " ", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{"scaledSlack", ",", "\[Lambda]"}], "]"}]}], "]"}], "*)"}], 
    "\[IndentingNewLine]", "]"}], ";"}],
  Background->RGBColor[1, 1, 0.85]], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.68709022070224*^9, 3.687090329181098*^9}, {
   3.6870906712306557`*^9, 3.687090751587084*^9}, {3.687090957441114*^9, 
   3.687091071714362*^9}, 3.687168874156611*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"   identically 0\"\>"}],
  SequenceForm["Config: ", 1, "   identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6870910762559853`*^9, 3.687182073420827*^9, 
  3.68718845496236*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"   identically 0\"\>"}],
  SequenceForm["Config: ", 7, "   identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6870910762559853`*^9, 3.687182073420827*^9, 
  3.687188456482106*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"   identically 0\"\>"}],
  SequenceForm["Config: ", 9, "   identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6870910762559853`*^9, 3.687182073420827*^9, 
  3.687188456599448*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\"   identically 0\"\>"}],
  SequenceForm["Config: ", 10, "   identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6870910762559853`*^9, 3.687182073420827*^9, 
  3.687188456608713*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\"   identically 0\"\>"}],
  SequenceForm["Config: ", 19, "   identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6870910762559853`*^9, 3.687182073420827*^9, 
  3.687188460441333*^9}]
}, Open  ]]
}, Open  ]],

Cell["\<\
Confirm non-negative coefficients, and print all coefficients as an array.\
\>", "Text",
 CellChangeTimes->{{3.687091081053434*^9, 3.687091097244294*^9}, 
   3.6871688799457493`*^9, {3.687169309904305*^9, 3.687169314658794*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 StyleBox[
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Minimum coefficient in \[Lambda]: \>\"", ",", " ", 
    RowBox[{"Min", "[", 
     RowBox[{"Flatten", "[", "CoefListTable0", "]"}], "]"}]}], "]"}],
  Background->RGBColor[1, 1, 0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"TableForm", "[", "CoefListTable0", "]"}],
  Background->RGBColor[1, 1, 0.85]]}], "Input",
 CellChangeTimes->{{3.687091081053434*^9, 3.687091097244294*^9}, 
   3.6871688799457493`*^9, {3.68718215344355*^9, 3.6871821811034927`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum coefficient in \[Lambda]: \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["Minimum coefficient in \[Lambda]: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.687182181516491*^9, 3.687188526519302*^9}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "6", "66", "286", "626", "762", "528", "200", 
     "36", "2"},
    {"0", "0", "0", "0", "0", "12", "138", "604", "1273", "1428", "899", 
     "316", "57", "4"},
    {"0", "0", "0", "0", "0", "6", "57", "212", "391", "384", "197", "46", 
     "3", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "9", "84", "303", "523", "458", "209", "47", 
     "4", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "12", "90", "252", "337", "236", "88", "16", 
     "1", "\<\"\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "0", "3", "20", "41", "30", "11", 
     "2", "\<\"\"\>", "\<\"\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "6", "75", "360", "861", "1140", "859", "354", 
     "69", "4"},
    {"0", "0", "0", "0", "0", "12", "114", "424", "782", "768", "394", "92", 
     "6", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "18", "165", "586", "1005", "886", "407", "92", 
     "8", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "9", "111", "513", "1141", "1354", "887", "315",
      "56", "4"},
    {"0", "0", "0", "0", "0", "9", "81", "283", "482", "428", "198", "45", 
     "4", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "12", "93", "272", "378", "266", "99", "18", 
     "1", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "6", "78", "354", "709", "680", "330", "78", 
     "7", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "0", "6", "40", "82", "60", "22", 
     "4", "\<\"\"\>", "\<\"\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "12", "144", "672", "1573", "2028", "1444", 
     "552", "105", "8"},
    {"0", "0", "0", "0", "0", "18", "156", "526", "882", "796", "374", "86", 
     "8", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "24", "186", "544", "756", "532", "198", "36", 
     "2", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "12", "144", "654", "1441", "1694", "1083", 
     "362", "58", "4"},
    {"0", "0", "0", "0", "0", "15", "153", "597", "1109", "1048", "506", 
     "119", "11", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "12", "99", "312", "460", "326", "121", "22", 
     "1", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "9", "120", "587", "1376", "1732", "1218", 
     "469", "89", "6"},
    {"0", "0", "0", "0", "0", "15", "138", "495", "873", "812", "395", "91", 
     "7", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "21", "174", "555", "860", "694", "297", "63", 
     "5", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "9", "132", "655", "1459", "1650", "1020", 
     "347", "60", "4"},
    {"0", "0", "0", "0", "0", "9", "87", "323", "564", "488", "220", "49", 
     "4", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "12", "90", "252", "337", "236", "88", "16", 
     "1", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "12", "123", "498", "1017", "1146", "725", 
     "246", "39", "2"},
    {"0", "0", "0", "0", "0", "15", "138", "495", "873", "812", "395", "91", 
     "7", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "12", "90", "252", "337", "236", "88", "16", 
     "1", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "12", "135", "584", "1232", "1398", "888", 
     "314", "57", "4"},
    {"0", "0", "0", "0", "0", "9", "87", "323", "564", "488", "220", "49", 
     "4", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "0", "3", "20", "41", "30", "11", 
     "2", "\<\"\"\>", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "15", "183", "827", "1768", "1974", "1195", 
     "389", "63", "4"},
    {"0", "0", "0", "0", "0", "18", "171", "626", "1087", "946", "429", "96", 
     "8", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "18", "186", "756", "1541", "1722", "1063", 
     "356", "60", "4"},
    {"0", "0", "0", "0", "0", "21", "174", "555", "860", "694", "297", "63", 
     "5", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "18", "186", "738", "1409", "1388", "702", 
     "166", "13", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "18", "171", "626", "1087", "946", "429", "96", 
     "8", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "18", "207", "882", "1758", "1770", "891", 
     "216", "21", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "18", "171", "636", "1173", "1152", "591", 
     "138", "9", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "18", "162", "566", "964", "856", "396", "90", 
     "8", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "12", "96", "292", "419", "296", "110", "20", 
     "1", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "15", "168", "725", "1532", "1738", "1084", 
     "361", "59", "4"},
    {"0", "0", "0", "0", "0", "15", "159", "637", "1191", "1108", "528", 
     "123", "11", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "18", "162", "566", "964", "856", "396", "90", 
     "8", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "12", "96", "292", "419", "296", "110", "20", 
     "1", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "12", "165", "814", "1891", "2324", "1577", 
     "584", "109", "8"},
    {"0", "0", "0", "0", "0", "18", "162", "566", "964", "856", "396", "90", 
     "8", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "24", "183", "524", "715", "502", "187", "34", 
     "2", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "24", "222", "798", "1396", "1270", "604", 
     "138", "11", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "24", "222", "816", "1528", "1604", "965", 
     "328", "58", "4"},
    {"0", "0", "0", "0", "0", "18", "216", "958", "1982", "2108", "1229", 
     "394", "64", "4"},
    {"0", "0", "0", "0", "0", "24", "228", "840", "1509", "1416", "682", 
     "160", "15", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "21", "225", "911", "1736", "1668", "814", 
     "193", "18", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "24", "213", "738", "1273", "1180", "571", 
     "132", "11", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "24", "183", "524", "715", "502", "187", "34", 
     "2", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "21", "210", "827", "1632", "1766", "1064", 
     "355", "61", "4"},
    {"0", "0", "0", "0", "0", "21", "180", "595", "942", "754", "319", "67", 
     "5", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "21", "210", "809", "1500", "1432", "703", 
     "165", "14", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "21", "180", "595", "942", "754", "319", "67", 
     "5", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "18", "207", "898", "1859", "2018", "1196", 
     "388", "64", "4"},
    {"0", "0", "0", "0", "0", "21", "180", "595", "942", "754", "319", "67", 
     "5", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "12", "186", "956", "2209", "2620", "1710", 
     "616", "113", "8"},
    {"0", "0", "0", "0", "0", "18", "168", "606", "1046", "916", "418", "94", 
     "8", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "24", "180", "504", "674", "472", "176", "32", 
     "2", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "18", "192", "796", "1623", "1782", "1085", 
     "360", "60", "4"},
    {"0", "0", "0", "0", "0", "18", "168", "606", "1046", "916", "418", "94", 
     "8", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "30", "249", "798", "1260", "1062", "473", 
     "104", "9", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "24", "243", "940", "1714", "1566", "737", 
     "170", "15", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "24", "243", "940", "1714", "1566", "737", 
     "170", "15", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "24", "243", "940", "1714", "1566", "737", 
     "170", "15", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "24", "234", "880", "1591", "1476", "704", 
     "164", "15", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "24", "189", "564", "797", "562", "209", "38", 
     "2", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "36", "270", "756", "1011", "708", "264", "48", 
     "3", "\<\"\"\>"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{}, {0, 0, 0, 0, 0, 6, 66, 286, 626, 762, 528, 200, 36, 2}, {0, 
    0, 0, 0, 0, 12, 138, 604, 1273, 1428, 899, 316, 57, 4}, {0, 0, 0, 0, 0, 6,
     57, 212, 391, 384, 197, 46, 3}, {0, 0, 0, 0, 0, 9, 84, 303, 523, 458, 
    209, 47, 4}, {0, 0, 0, 0, 0, 12, 90, 252, 337, 236, 88, 16, 1}, {}, {0, 0,
     0, 0, 0, 0, 3, 20, 41, 30, 11, 2}, {}, {}, {0, 0, 0, 0, 0, 6, 75, 360, 
    861, 1140, 859, 354, 69, 4}, {0, 0, 0, 0, 0, 12, 114, 424, 782, 768, 394, 
    92, 6}, {0, 0, 0, 0, 0, 18, 165, 586, 1005, 886, 407, 92, 8}, {0, 0, 0, 0,
     0, 9, 111, 513, 1141, 1354, 887, 315, 56, 4}, {0, 0, 0, 0, 0, 9, 81, 283,
     482, 428, 198, 45, 4}, {0, 0, 0, 0, 0, 12, 93, 272, 378, 266, 99, 18, 
    1}, {0, 0, 0, 0, 0, 6, 78, 354, 709, 680, 330, 78, 7}, {0, 0, 0, 0, 0, 0, 
    6, 40, 82, 60, 22, 4}, {}, {0, 0, 0, 0, 0, 12, 144, 672, 1573, 2028, 1444,
     552, 105, 8}, {0, 0, 0, 0, 0, 18, 156, 526, 882, 796, 374, 86, 8}, {0, 0,
     0, 0, 0, 24, 186, 544, 756, 532, 198, 36, 2}, {0, 0, 0, 0, 0, 12, 144, 
    654, 1441, 1694, 1083, 362, 58, 4}, {0, 0, 0, 0, 0, 15, 153, 597, 1109, 
    1048, 506, 119, 11}, {0, 0, 0, 0, 0, 12, 99, 312, 460, 326, 121, 22, 1}, {
    0, 0, 0, 0, 0, 9, 120, 587, 1376, 1732, 1218, 469, 89, 6}, {0, 0, 0, 0, 0,
     15, 138, 495, 873, 812, 395, 91, 7}, {0, 0, 0, 0, 0, 21, 174, 555, 860, 
    694, 297, 63, 5}, {0, 0, 0, 0, 0, 9, 132, 655, 1459, 1650, 1020, 347, 60, 
    4}, {0, 0, 0, 0, 0, 9, 87, 323, 564, 488, 220, 49, 4}, {0, 0, 0, 0, 0, 12,
     90, 252, 337, 236, 88, 16, 1}, {0, 0, 0, 0, 0, 12, 123, 498, 1017, 1146, 
    725, 246, 39, 2}, {0, 0, 0, 0, 0, 15, 138, 495, 873, 812, 395, 91, 7}, {0,
     0, 0, 0, 0, 12, 90, 252, 337, 236, 88, 16, 1}, {0, 0, 0, 0, 0, 12, 135, 
    584, 1232, 1398, 888, 314, 57, 4}, {0, 0, 0, 0, 0, 9, 87, 323, 564, 488, 
    220, 49, 4}, {0, 0, 0, 0, 0, 0, 3, 20, 41, 30, 11, 2}, {0, 0, 0, 0, 0, 15,
     183, 827, 1768, 1974, 1195, 389, 63, 4}, {0, 0, 0, 0, 0, 18, 171, 626, 
    1087, 946, 429, 96, 8}, {0, 0, 0, 0, 0, 18, 186, 756, 1541, 1722, 1063, 
    356, 60, 4}, {0, 0, 0, 0, 0, 21, 174, 555, 860, 694, 297, 63, 5}, {0, 0, 
    0, 0, 0, 18, 186, 738, 1409, 1388, 702, 166, 13}, {0, 0, 0, 0, 0, 18, 171,
     626, 1087, 946, 429, 96, 8}, {0, 0, 0, 0, 0, 18, 207, 882, 1758, 1770, 
    891, 216, 21}, {0, 0, 0, 0, 0, 18, 171, 636, 1173, 1152, 591, 138, 9}, {0,
     0, 0, 0, 0, 18, 162, 566, 964, 856, 396, 90, 8}, {0, 0, 0, 0, 0, 12, 96, 
    292, 419, 296, 110, 20, 1}, {0, 0, 0, 0, 0, 15, 168, 725, 1532, 1738, 
    1084, 361, 59, 4}, {0, 0, 0, 0, 0, 15, 159, 637, 1191, 1108, 528, 123, 
    11}, {0, 0, 0, 0, 0, 18, 162, 566, 964, 856, 396, 90, 8}, {0, 0, 0, 0, 0, 
    12, 96, 292, 419, 296, 110, 20, 1}, {0, 0, 0, 0, 0, 12, 165, 814, 1891, 
    2324, 1577, 584, 109, 8}, {0, 0, 0, 0, 0, 18, 162, 566, 964, 856, 396, 90,
     8}, {0, 0, 0, 0, 0, 24, 183, 524, 715, 502, 187, 34, 2}, {0, 0, 0, 0, 0, 
    24, 222, 798, 1396, 1270, 604, 138, 11}, {0, 0, 0, 0, 0, 24, 222, 816, 
    1528, 1604, 965, 328, 58, 4}, {0, 0, 0, 0, 0, 18, 216, 958, 1982, 2108, 
    1229, 394, 64, 4}, {0, 0, 0, 0, 0, 24, 228, 840, 1509, 1416, 682, 160, 
    15}, {0, 0, 0, 0, 0, 21, 225, 911, 1736, 1668, 814, 193, 18}, {0, 0, 0, 0,
     0, 24, 213, 738, 1273, 1180, 571, 132, 11}, {0, 0, 0, 0, 0, 24, 183, 524,
     715, 502, 187, 34, 2}, {0, 0, 0, 0, 0, 21, 210, 827, 1632, 1766, 1064, 
    355, 61, 4}, {0, 0, 0, 0, 0, 21, 180, 595, 942, 754, 319, 67, 5}, {0, 0, 
    0, 0, 0, 21, 210, 809, 1500, 1432, 703, 165, 14}, {0, 0, 0, 0, 0, 21, 180,
     595, 942, 754, 319, 67, 5}, {0, 0, 0, 0, 0, 18, 207, 898, 1859, 2018, 
    1196, 388, 64, 4}, {0, 0, 0, 0, 0, 21, 180, 595, 942, 754, 319, 67, 5}, {
    0, 0, 0, 0, 0, 12, 186, 956, 2209, 2620, 1710, 616, 113, 8}, {0, 0, 0, 0, 
    0, 18, 168, 606, 1046, 916, 418, 94, 8}, {0, 0, 0, 0, 0, 24, 180, 504, 
    674, 472, 176, 32, 2}, {0, 0, 0, 0, 0, 18, 192, 796, 1623, 1782, 1085, 
    360, 60, 4}, {0, 0, 0, 0, 0, 18, 168, 606, 1046, 916, 418, 94, 8}, {0, 0, 
    0, 0, 0, 30, 249, 798, 1260, 1062, 473, 104, 9}, {0, 0, 0, 0, 0, 24, 243, 
    940, 1714, 1566, 737, 170, 15}, {0, 0, 0, 0, 0, 24, 243, 940, 1714, 1566, 
    737, 170, 15}, {0, 0, 0, 0, 0, 24, 243, 940, 1714, 1566, 737, 170, 15}, {
    0, 0, 0, 0, 0, 24, 234, 880, 1591, 1476, 704, 164, 15}, {0, 0, 0, 0, 0, 
    24, 189, 564, 797, 562, 209, 38, 2}, {0, 0, 0, 0, 0, 36, 270, 756, 1011, 
    708, 264, 48, 3}}]]], "Output",
 CellChangeTimes->{3.687182181532325*^9, 3.687188526605411*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Theorem 3", "Section",
 CellChangeTimes->{{3.687168140100956*^9, 3.687168142320875*^9}}],

Cell["\<\
We define the SLACK function (equation (10) ) we use to prove Theorem 3.\
\>", "Text",
 CellChangeTimes->{{3.686681613238143*^9, 3.68668177953236*^9}, {
   3.6866818144697723`*^9, 3.686681932926772*^9}, 3.6866820500033903`*^9, 
   3.686683495497312*^9, {3.687083547114772*^9, 3.687083599331003*^9}, {
   3.68708363023123*^9, 3.687083760594816*^9}, {3.687087999923841*^9, 
   3.6870880022286043`*^9}, {3.6870881435180473`*^9, 
   3.6870881617100763`*^9}, {3.6870886348580313`*^9, 3.68708863539566*^9}, {
   3.687091427651651*^9, 3.687091432172771*^9}, {3.6871575561041317`*^9, 
   3.687157577742222*^9}, 3.687168886233203*^9, {3.6871692573193808`*^9, 
   3.687169265491044*^9}},
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"Slack4", "[", 
     RowBox[{
     "\[Lambda]_", ",", "\[CapitalLambda]0_", ",", "\[CapitalLambda]1_", ",", 
      "\[CapitalLambda]2_", ",", "CC_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"AlpV", "[", 
      RowBox[{"CC", ",", "\[Lambda]"}], "]"}], "-", 
     RowBox[{"\[Alpha]P52", "[", "\[Lambda]", "]"}], "-", 
     RowBox[{"\[CapitalLambda]0", "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"GamV", "[", 
         RowBox[{"CC", ",", "\[Lambda]", ",", "0"}], "]"}], "-", 
        RowBox[{"GamU", "[", 
         RowBox[{"CC", ",", "\[Lambda]", ",", "0"}], "]"}]}], " ", ")"}]}], 
     "-", 
     RowBox[{"\[CapitalLambda]1", "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"GamV", "[", 
         RowBox[{"CC", ",", "\[Lambda]", ",", "1"}], "]"}], "-", 
        RowBox[{"GamU", "[", 
         RowBox[{"CC", ",", "\[Lambda]", ",", "1"}], "]"}]}], " ", ")"}]}], 
     "-", 
     RowBox[{"\[CapitalLambda]2", "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"GamV", "[", 
         RowBox[{"CC", ",", "\[Lambda]", ",", "2"}], "]"}], "-", 
        RowBox[{"GamU", "[", 
         RowBox[{"CC", ",", "\[Lambda]", ",", "2"}], "]"}]}], " ", ")"}]}]}]}],
   Background->GrayLevel[0.85]], "\[IndentingNewLine]", "\[IndentingNewLine]",
   "\[IndentingNewLine]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.686681613238143*^9, 3.68668177953236*^9}, {
   3.6866818144697723`*^9, 3.686681932926772*^9}, 3.6866820500033903`*^9, 
   3.686683495497312*^9, {3.687083547114772*^9, 3.687083599331003*^9}, {
   3.68708363023123*^9, 3.687083760594816*^9}, {3.687087999923841*^9, 
   3.6870880022286043`*^9}, {3.6870881435180473`*^9, 
   3.6870881617100763`*^9}, {3.6870886348580313`*^9, 3.68708863539566*^9}, {
   3.687091427651651*^9, 3.687091432172771*^9}, {3.6871575561041317`*^9, 
   3.687157577742222*^9}, {3.687168886233203*^9, 3.687168899716748*^9}, 
   3.6871802929516172`*^9, {3.687180717461604*^9, 3.6871807204988413`*^9}},
 FontWeight->"Plain"],

Cell["\<\
Here we rescale the slack function by multiplying it with the Petersen \
partition function and the configuration partition function (both polynomials \
with positive coefficients).\
\>", "Text",
 CellChangeTimes->{{3.686681613238143*^9, 3.68668177953236*^9}, {
   3.6866818144697723`*^9, 3.686681932926772*^9}, 3.6866820500033903`*^9, 
   3.686683495497312*^9, {3.687083547114772*^9, 3.687083599331003*^9}, {
   3.68708363023123*^9, 3.687083760594816*^9}, {3.687087999923841*^9, 
   3.6870880022286043`*^9}, {3.6870881435180473`*^9, 
   3.6870881617100763`*^9}, {3.6870886348580313`*^9, 3.68708863539566*^9}, {
   3.687091427651651*^9, 3.687091432172771*^9}, {3.6871575561041317`*^9, 
   3.687157577742222*^9}, {3.687168886233203*^9, 3.687168899716748*^9}, {
   3.687169248812027*^9, 3.68716925425323*^9}},
 FontWeight->"Plain"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"ScaledSlack4", "[", 
    RowBox[{
    "\[Lambda]_", ",", "\[CapitalLambda]0_", ",", "\[CapitalLambda]1_", ",", 
     "\[CapitalLambda]2_", ",", "CC_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"PP52", "[", "\[Lambda]", "]"}], "*", 
    RowBox[{"ZZ", "[", 
     RowBox[{"CC", ",", "\[Lambda]"}], "]"}], "*", 
    RowBox[{"Slack4", "[", 
     RowBox[{
     "\[Lambda]", ",", "\[CapitalLambda]0", ",", "\[CapitalLambda]1", ",", 
      "\[CapitalLambda]2", ",", "CC"}], "]"}]}]}],
  Background->GrayLevel[0.85]]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.686681613238143*^9, 3.68668177953236*^9}, {
   3.6866818144697723`*^9, 3.686681932926772*^9}, 3.6866820500033903`*^9, 
   3.686683495497312*^9, {3.687083547114772*^9, 3.687083599331003*^9}, {
   3.68708363023123*^9, 3.687083760594816*^9}, {3.687087999923841*^9, 
   3.6870880022286043`*^9}, {3.6870881435180473`*^9, 
   3.6870881617100763`*^9}, {3.6870886348580313`*^9, 3.68708863539566*^9}, {
   3.687091427651651*^9, 3.687091432172771*^9}, {3.6871575561041317`*^9, 
   3.687157577742222*^9}, {3.687168886233203*^9, 3.687168899716748*^9}, 
   3.68718025212639*^9, {3.687180723873419*^9, 3.6871807266974487`*^9}},
 FontWeight->"Plain"],

Cell[CellGroupData[{

Cell["Claim 12", "Subsection",
 CellChangeTimes->{{3.687168161778535*^9, 3.6871681649612617`*^9}}],

Cell["\<\
We set values of the dual variables for \[Lambda] in [0, 3/16], as in Claim \
12 and define the function \[Lambda][t] for this range.\
\>", "Text",
 CellChangeTimes->{{3.684134900439321*^9, 3.684134930044051*^9}, {
   3.684135256374537*^9, 3.684135258234095*^9}, {3.68526238503557*^9, 
   3.68526240044731*^9}, {3.6866819458330812`*^9, 3.686681946066724*^9}, {
   3.6870837744131203`*^9, 3.687083795658306*^9}, {3.687083857411985*^9, 
   3.687083875744712*^9}, {3.687088004004237*^9, 3.687088004367385*^9}, {
   3.687091644654929*^9, 3.687091646336034*^9}, 3.687168904943869*^9, {
   3.687169233064726*^9, 3.6871692384205914`*^9}},
 FontWeight->"Plain"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"L1r0", "[", "\[Lambda]_", "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "2"], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[Lambda]", "3"]}], "+", 
           RowBox[{"38", " ", 
            SuperscriptBox["\[Lambda]", "4"]}], "+", 
           RowBox[{"67", " ", 
            SuperscriptBox["\[Lambda]", "5"]}], "+", 
           RowBox[{"57", " ", 
            SuperscriptBox["\[Lambda]", "6"]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["\[Lambda]", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Lambda]", "8"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"7", " ", "\[Lambda]"}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[Lambda]", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"10", " ", "\[Lambda]"}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["\[Lambda]", "3"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}], ")"}]}], ")"}]}]}],
    ";"}],
  Background->GrayLevel[0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"L2r0", "[", "\[Lambda]_", "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "2"], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Lambda]", "3"]}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox["\[Lambda]", "4"]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["\[Lambda]", "5"]}], "+", 
           RowBox[{"68", " ", 
            SuperscriptBox["\[Lambda]", "6"]}], "+", 
           RowBox[{"31", " ", 
            SuperscriptBox["\[Lambda]", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Lambda]", "8"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"7", " ", "\[Lambda]"}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[Lambda]", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"10", " ", "\[Lambda]"}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["\[Lambda]", "3"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}], ")"}]}], ")"}]}]}],
    ";"}],
  Background->GrayLevel[0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]12", "[", "t_", "]"}], ":=", 
    RowBox[{
     RowBox[{"3", "/", "16"}], "*", 
     RowBox[{"t", "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", "t"}], ")"}]}]}]}], ";"}],
  Background->GrayLevel[0.85]]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.684134900439321*^9, 3.684134930044051*^9}, {
   3.684135256374537*^9, 3.684135258234095*^9}, {3.68526238503557*^9, 
   3.68526240044731*^9}, {3.6866819458330812`*^9, 3.686681946066724*^9}, {
   3.6870837744131203`*^9, 3.687083795658306*^9}, {3.687083857411985*^9, 
   3.687083875744712*^9}, {3.687088004004237*^9, 3.687088004367385*^9}, {
   3.687091644654929*^9, 3.687091646336034*^9}, 3.687168904943869*^9},
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Loop", " ", "over", " ", "all", " ", "configurations", " ", "and", " ", 
   "print", " ", "a", " ", "scaling", " ", "of", " ", "ScaledSlack4", " ", 
   "by", " ", "the", " ", "factor", "  ", 
   RowBox[{"(", 
    RowBox[{"17592186044416", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "t"}], ")"}], "11"], " ", 
     RowBox[{"(", 
      RowBox[{"16384", "+", 
       RowBox[{"87040", " ", "t"}], "+", 
       RowBox[{"169152", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"143800", " ", 
        SuperscriptBox["t", "3"]}], "+", 
       RowBox[{"45385", " ", 
        SuperscriptBox["t", "4"]}]}], ")"}]}], ")"}]}], ",", " ", 
  RowBox[{
   RowBox[{
   "which", " ", "is", " ", "positive", " ", "for", " ", "all", " ", "t"}], 
   ">", 
   RowBox[{"0.", "  ", "We", "  ", "plug", " ", "in", " ", 
    RowBox[{"\[Lambda]", "[", "t", "]"}], " ", "and", " ", "calculate", " ", 
    "the", " ", "coefficients", " ", "of", " ", "the", " ", "resulting", " ", 
    "polynomial", " ", "in", " ", 
    RowBox[{"t", ".", " ", "We"}], " ", "find", " ", "either", " ", "that", 
    " ", "the", " ", "polynomial", " ", "is", " ", "identically", " ", "0", 
    " ", "or", " ", "we", " ", "report", " ", "the", " ", "minimum", " ", 
    RowBox[{"coefficient", ".", "  ", "Claim"}], " ", "12", " ", "is", " ", 
    "proved", " ", "by", " ", "noting", " ", "that", " ", "the", " ", 
    "minimum", " ", "coefficient", " ", "is", " ", "always"}], " ", 
   "\[GreaterEqual]", "0.", " "}]}]], "Text",
 CellChangeTimes->{{3.6870840871439333`*^9, 3.687084100179302*^9}, {
   3.687084446847866*^9, 3.6870844631489773`*^9}, {3.687084548363793*^9, 
   3.687084637962532*^9}, {3.6870849675235367`*^9, 3.6870849685491867`*^9}, {
   3.687088008556946*^9, 3.6870880089368668`*^9}, {3.687088099431081*^9, 
   3.687088107504682*^9}, {3.687088370944435*^9, 3.687088373962984*^9}, {
   3.687089424939937*^9, 3.687089426961351*^9}, {3.6870894718077602`*^9, 
   3.6870894876564207`*^9}, {3.6870916538941193`*^9, 3.687091653989224*^9}, {
   3.687157710520194*^9, 3.6871577108526373`*^9}, 3.687158002716219*^9, 
   3.6871689089243603`*^9, {3.687169215235958*^9, 3.6871692210877028`*^9}, 
   3.6871700474273167`*^9, 3.687189782687251*^9},
 FontWeight->"Plain"],

Cell[CellGroupData[{

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"CoefListTable1", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "CONFIGURATIONS4", "]"}]}], "}"}]}], "]"}]}], 
   ";"}],
  Background->RGBColor[1, 1, 0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", " ", "=", "1"}], ",", " ", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "CONFIGURATIONS4", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"SSlack", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"17592186044416", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "t"}], ")"}], "11"], " ", 
           RowBox[{"(", 
            RowBox[{"16384", "+", 
             RowBox[{"87040", " ", "t"}], "+", 
             RowBox[{"169152", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"143800", " ", 
              SuperscriptBox["t", "3"]}], "+", 
             RowBox[{"45385", " ", 
              SuperscriptBox["t", "4"]}]}], ")"}]}], ")"}], "*", 
         RowBox[{"ScaledSlack4", "[", 
          RowBox[{"\[Lambda]", ",", "0", ",", 
           RowBox[{"L1r0", "[", "\[Lambda]", "]"}], ",", 
           RowBox[{"L2r0", "[", "\[Lambda]", "]"}], ",", 
           RowBox[{"CONFIGURATIONS4", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]12", "[", "t", "]"}], ")"}]}]}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Scaled slack function: \>\"", " ", ",", "SSlack"}], 
        "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"CoefList", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"SSlack", ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"CoefListTable1", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "=", "CoefList"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", "CoefList", "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"CoefList", "\[Equal]", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<Config: \>\"", ",", " ", "i", ",", "  ", 
         "\"\<   Identically 0\>\""}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}],
  Background->RGBColor[1, 1, 0.85]]}], "Input",
 CellChangeTimes->{{3.686682022553761*^9, 3.686682069081747*^9}, {
   3.6866822891618547`*^9, 3.686682365487211*^9}, {3.686682745736043*^9, 
   3.686682771639811*^9}, {3.686682845597005*^9, 3.686682859093834*^9}, {
   3.6866828901301327`*^9, 3.686682891029292*^9}, {3.6866829643802557`*^9, 
   3.686683001386095*^9}, {3.6866830484782*^9, 3.6866830682108097`*^9}, {
   3.686683101207939*^9, 3.686683102439158*^9}, {3.686683268248769*^9, 
   3.6866833594441633`*^9}, {3.687083953372424*^9, 3.687083983907926*^9}, {
   3.6870840547889957`*^9, 3.687084303873521*^9}, {3.687084351567423*^9, 
   3.6870844351833477`*^9}, {3.68708450273545*^9, 3.687084538180994*^9}, {
   3.687084784458728*^9, 3.687084818498376*^9}, 3.687084914307796*^9, {
   3.687084952935854*^9, 3.6870849638094263`*^9}, 3.68708520809311*^9, {
   3.687085321560087*^9, 3.687085362058178*^9}, {3.687085497855465*^9, 
   3.687085501484614*^9}, {3.6870855514435368`*^9, 3.687085579953931*^9}, {
   3.6870893552795687`*^9, 3.687089368074716*^9}, {3.687089457243012*^9, 
   3.687089458658196*^9}, {3.68708950572132*^9, 3.68708950862031*^9}},
 FontWeight->"Plain"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "78", 
   "\[InvisibleSpace]", "\<\"   Identically 0\"\>"}],
  SequenceForm["Config: ", 78, "   Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6871880465214453`*^9, 3.6871886074825373`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "79", 
   "\[InvisibleSpace]", "\<\"   Identically 0\"\>"}],
  SequenceForm["Config: ", 79, "   Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6871880465214453`*^9, 3.687188609331999*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "80", 
   "\[InvisibleSpace]", "\<\"   Identically 0\"\>"}],
  SequenceForm["Config: ", 80, "   Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6871880465214453`*^9, 3.687188611240934*^9}]
}, Open  ]]
}, Open  ]],

Cell["Check to see if there are any negative coefficients.", "Text",
 CellChangeTimes->{{3.687086779026476*^9, 3.687086803384592*^9}, 
   3.6870895112377033`*^9, 3.6871689172625523`*^9, {3.68716920267048*^9, 
   3.6871692076869593`*^9}, 3.687189785069435*^9},
 FontWeight->"Plain"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Min", "[", 
   RowBox[{"Flatten", "[", "CoefListTable1", "]"}], "]"}],
  Background->RGBColor[1, 1, 0.85]]], "Input",
 CellChangeTimes->{{3.687086779026476*^9, 3.687086803384592*^9}, 
   3.6870895112377033`*^9, 3.6871689172625523`*^9},
 FontWeight->"Plain"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.687086787252098*^9, 3.6870896345592318`*^9, 
  3.68718793525414*^9, 3.6871881229512*^9, 3.6871886476182737`*^9}]
}, Open  ]],

Cell["\<\
Run the command below so see all coefficients (large output).\
\>", "Text",
 CellChangeTimes->{{3.6870867765021963`*^9, 3.687086777175724*^9}, {
   3.687086819446993*^9, 3.687086830889902*^9}, 3.687089516206346*^9, 
   3.6871689201573973`*^9, {3.68716919494989*^9, 3.687169199192265*^9}, {
   3.6871892865375032`*^9, 3.687189289481352*^9}},
 FontWeight->"Plain"],

Cell[BoxData[
 StyleBox[
  RowBox[{"Print", "[", "CoefListTable1", "]"}],
  Background->RGBColor[1, 1, 0.85]]], "Input",
 CellChangeTimes->{{3.6870867765021963`*^9, 3.687086777175724*^9}, {
   3.687086819446993*^9, 3.687086830889902*^9}, 3.687089516206346*^9, 
   3.6871689201573973`*^9},
 FontWeight->"Plain"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Claim 13", "Subsection",
 CellChangeTimes->{{3.687168179017921*^9, 3.687168182195097*^9}}],

Cell["\<\
We set values of the dual variables for \[Lambda] in [3/16, 11/20], as in \
Claim 13 and define the function \[Lambda][t] for this range.\
\>", "Text",
 CellChangeTimes->{{3.684136658255087*^9, 3.684136680788247*^9}, {
   3.685262706509884*^9, 3.6852627195977793`*^9}, {3.687085658875799*^9, 
   3.687085664427449*^9}, {3.687091660610517*^9, 3.6870916612973127`*^9}, 
   3.6871689250192413`*^9, {3.687169187138836*^9, 3.687169191606554*^9}},
 FontWeight->"Plain"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"L1r1", "[", "\[Lambda]_", "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["\[Lambda]", "3"]}], "-", 
      RowBox[{"75", " ", 
       SuperscriptBox["\[Lambda]", "4"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Lambda]", "5"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["\[Lambda]", "6"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Lambda]", "7"]}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"12", " ", "\[Lambda]"}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"111", " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"135", " ", 
         SuperscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"100", " ", 
         SuperscriptBox["\[Lambda]", "5"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["\[Lambda]", "6"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]", "7"]}]}], ")"}]}]]}], ";"}],
  Background->GrayLevel[0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"L2r1", "[", "\[Lambda]_", "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "-", 
      RowBox[{"21", " ", 
       SuperscriptBox["\[Lambda]", "3"]}], "-", 
      RowBox[{"49", " ", 
       SuperscriptBox["\[Lambda]", "4"]}], "-", 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Lambda]", "5"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Lambda]", "6"]}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]", "+", 
        SuperscriptBox["\[Lambda]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"10", " ", "\[Lambda]"}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}]]}], ";"}],
  Background->GrayLevel[0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]13", "[", "t_", "]"}], ":=", 
    RowBox[{
     RowBox[{"11", "/", "20"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"3", "/", "16"}], "*", 
         RowBox[{"20", "/", "11"}]}], "+", "t"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", "t"}], ")"}]}]}]}], ";"}],
  Background->GrayLevel[0.85]]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.684136658255087*^9, 3.684136680788247*^9}, {
   3.685262706509884*^9, 3.6852627195977793`*^9}, {3.687085658875799*^9, 
   3.687085664427449*^9}, {3.687091660610517*^9, 3.6870916612973127`*^9}, 
   3.6871689250192413`*^9},
 FontWeight->"Plain"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "Loop", " ", "over", " ", "all", " ", "configurations", " ", "and", " ", 
    "print", " ", "a", " ", "scaling", " ", "of", " ", "ScaledSlack4", " ", 
    "by", " ", "the", " ", "factor", "  ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "t"}], ")"}], "12"], " ", 
    RowBox[{"(", 
     RowBox[{"95", "+", 
      RowBox[{"124", " ", "t"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7825", "+", 
      RowBox[{"18840", " ", "t"}], "+", 
      RowBox[{"11856", " ", 
       SuperscriptBox["t", "2"]}]}], ")"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "which", " ", "is", " ", "positive", " ", "for", " ", "all", " ", "t"}], 
    ">", 
    RowBox[{"0.", "  ", "We", " ", "plug", " ", "in", " ", 
     RowBox[{"\[Lambda]", "[", "t", "]"}], " ", "and", " ", "calculate", " ", 
     "the", " ", "coefficients", " ", "of", " ", "the", " ", "resulting", " ",
      "polynomial", " ", "in", " ", 
     RowBox[{"t", ".", " ", "We"}], " ", "find", " ", "either", " ", "that", 
     " ", "the", " ", "polynomial", " ", "is", " ", "identically", " ", "0", 
     " ", "or", " ", "we", " ", "report", " ", "the", " ", "minimum", " ", 
     RowBox[{"coefficient", ".", "  ", "Claim"}], " ", "13", " ", "is", " ", 
     "proved", " ", "by", " ", "noting", " ", "that", " ", "the", " ", 
     "minimum", " ", "coefficient", " ", "is", " ", "always"}], " ", 
    "\[GreaterEqual]", "0.", " "}]}],
  FontColor->GrayLevel[0]]], "Text",
 CellChangeTimes->{{3.6870840871439333`*^9, 3.687084100179302*^9}, {
   3.687084446847866*^9, 3.6870844631489773`*^9}, {3.687084548363793*^9, 
   3.687084637962532*^9}, {3.6870849675235367`*^9, 3.6870849685491867`*^9}, {
   3.687085725434009*^9, 3.68708573712188*^9}, {3.687091664388297*^9, 
   3.6870916644477787`*^9}, {3.68715772090907*^9, 3.687157724040731*^9}, 
   3.687158000024271*^9, 3.6871689287979603`*^9, {3.687169170678185*^9, 
   3.6871691769467297`*^9}, {3.6871897871077538`*^9, 3.68718978979888*^9}},
 FontWeight->"Plain"],

Cell[CellGroupData[{

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"CoefListTable2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "CONFIGURATIONS4", "]"}]}], "}"}]}], "]"}]}], 
   ";"}],
  Background->RGBColor[1, 1, 0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", " ", "=", "1"}], ",", " ", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "CONFIGURATIONS4", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"SSlack", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "t"}], ")"}], "12"], " ", 
         RowBox[{"(", 
          RowBox[{"95", "+", 
           RowBox[{"124", " ", "t"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"7825", "+", 
           RowBox[{"18840", " ", "t"}], "+", 
           RowBox[{"11856", " ", 
            SuperscriptBox["t", "2"]}]}], ")"}], "*", 
         RowBox[{"ScaledSlack4", "[", 
          RowBox[{"\[Lambda]", ",", "0", ",", 
           RowBox[{"L1r1", "[", "\[Lambda]", "]"}], ",", 
           RowBox[{"L2r1", "[", "\[Lambda]", "]"}], ",", 
           RowBox[{"CONFIGURATIONS4", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]13", "[", "t", "]"}], ")"}]}]}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Scaled slack function: \>\"", " ", ",", "SSlack"}], 
        "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"CoefList", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"SSlack", ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"CoefListTable2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "=", "CoefList"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", "CoefList", "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"CoefList", "\[Equal]", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<Config: \>\"", ",", " ", "i", ",", "  ", 
         "\"\<  Identically 0\>\""}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}],
  Background->RGBColor[1, 1, 0.85]]}], "Input",
 CellChangeTimes->{{3.686682022553761*^9, 3.686682069081747*^9}, {
   3.6866822891618547`*^9, 3.686682365487211*^9}, {3.686682745736043*^9, 
   3.686682771639811*^9}, {3.686682845597005*^9, 3.686682859093834*^9}, {
   3.6866828901301327`*^9, 3.686682891029292*^9}, {3.6866829643802557`*^9, 
   3.686683001386095*^9}, {3.6866830484782*^9, 3.6866830682108097`*^9}, {
   3.686683101207939*^9, 3.686683102439158*^9}, {3.686683268248769*^9, 
   3.6866833594441633`*^9}, {3.687083953372424*^9, 3.687083983907926*^9}, {
   3.6870840547889957`*^9, 3.687084303873521*^9}, {3.687084351567423*^9, 
   3.6870844351833477`*^9}, {3.68708450273545*^9, 3.687084538180994*^9}, {
   3.687084784458728*^9, 3.687084818498376*^9}, 3.687084914307796*^9, {
   3.687084952935854*^9, 3.6870849638094263`*^9}, 3.68708520809311*^9, {
   3.687085321560087*^9, 3.687085362058178*^9}, {3.687085497855465*^9, 
   3.687085501484614*^9}, {3.6870855514435368`*^9, 3.687085579953931*^9}, {
   3.687085694812558*^9, 3.687085712446785*^9}, {3.687085772618273*^9, 
   3.687085804363275*^9}},
 FontWeight->"Plain"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 25, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.687188672232126*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "78", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 78, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.687188734484969*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "79", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 79, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.687188736495571*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "130", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 130, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.687188753391993*^9}]
}, Open  ]]
}, Open  ]],

Cell["Check to see if there are any negative coefficients.", "Text",
 CellChangeTimes->{{3.687086757434359*^9, 3.6870867639327583`*^9}, {
   3.687086810195318*^9, 3.6870868110201607`*^9}, 3.68716893345418*^9, {
   3.687169161232052*^9, 3.687169166312006*^9}, 3.687189794331259*^9},
 FontWeight->"Plain"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Min", "[", 
   RowBox[{"Flatten", "[", "CoefListTable2", "]"}], "]"}],
  Background->RGBColor[1, 1, 0.85]]], "Input",
 CellChangeTimes->{{3.687086757434359*^9, 3.6870867639327583`*^9}, {
   3.687086810195318*^9, 3.6870868110201607`*^9}, 3.68716893345418*^9},
 FontWeight->"Plain"],

Cell[BoxData[
 FractionBox["11209195125", "536870912"]], "Output",
 CellChangeTimes->{3.687086764369585*^9, 3.687187894526713*^9, 
  3.687188778180749*^9}]
}, Open  ]],

Cell["\<\
Run the command below so see all coefficients (large output).\
\>", "Text",
 CellChangeTimes->{
  3.6870858064163*^9, {3.687086752630498*^9, 3.6870867552718077`*^9}, {
   3.687086836672717*^9, 3.687086837277892*^9}, 3.6871689363730164`*^9, {
   3.687169153089604*^9, 3.687169158088254*^9}, {3.687188790078054*^9, 
   3.687188793776368*^9}},
 FontWeight->"Plain"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Print", "[", "CoefListTable2", "]"}], ";"}],
  Background->RGBColor[1, 1, 0.85]]], "Input",
 CellChangeTimes->{
  3.6870858064163*^9, {3.687086752630498*^9, 3.6870867552718077`*^9}, {
   3.687086836672717*^9, 3.687086837277892*^9}, 3.6871689363730164`*^9},
 FontWeight->"Plain"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Claim 14", "Subsection",
 CellChangeTimes->{{3.687168196544649*^9, 3.687168197828751*^9}}],

Cell["\<\
We set values of the dual variables for \[Lambda] in [11/20, Sqrt[3/5]], as \
in Claim 14 and define the function \[Lambda][t] for this range.\
\>", "Text",
 CellChangeTimes->{{3.6852603515244083`*^9, 3.685260371502605*^9}, {
   3.6852628159988327`*^9, 3.685262828192368*^9}, {3.686684241053396*^9, 
   3.686684270390223*^9}, {3.687086016240299*^9, 3.687086051299872*^9}, {
   3.6870860993525743`*^9, 3.687086105287212*^9}, {3.6870916702615347`*^9, 
   3.6870916708810167`*^9}, 3.687168940824628*^9, {3.687169145359704*^9, 
   3.687169149647455*^9}},
 FontWeight->"Plain"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"L1r3", "[", "\[Lambda]_", "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "-", 
      RowBox[{"42", " ", 
       SuperscriptBox["\[Lambda]", "3"]}], "-", 
      RowBox[{"111", " ", 
       SuperscriptBox["\[Lambda]", "4"]}], "-", 
      RowBox[{"125", " ", 
       SuperscriptBox["\[Lambda]", "5"]}], "-", 
      RowBox[{"41", " ", 
       SuperscriptBox["\[Lambda]", "6"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Lambda]", "7"]}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"13", " ", "\[Lambda]"}], "+", 
        RowBox[{"63", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"152", " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"205", " ", 
         SuperscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"165", " ", 
         SuperscriptBox["\[Lambda]", "5"]}], "+", 
        RowBox[{"75", " ", 
         SuperscriptBox["\[Lambda]", "6"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["\[Lambda]", "7"]}]}], ")"}]}]]}], ";"}],
  Background->GrayLevel[0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"L2r3", "[", "\[Lambda]_", "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Lambda]", "3"]}], "-", 
      RowBox[{"83", " ", 
       SuperscriptBox["\[Lambda]", "4"]}], "-", 
      RowBox[{"140", " ", 
       SuperscriptBox["\[Lambda]", "5"]}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["\[Lambda]", "6"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Lambda]", "7"]}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "\[Lambda]"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"10", " ", "\[Lambda]"}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}]]}], ";"}],
  Background->GrayLevel[0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"\[Lambda]14", "[", "t_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"3", "/", "5"}], "]"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"11", "/", "20"}], "*", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"5", "/", "3"}], "]"}]}], "+", "t"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "t"}], ")"}]}]}]}],
  Background->GrayLevel[0.85]]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6852603515244083`*^9, 3.685260371502605*^9}, {
   3.6852628159988327`*^9, 3.685262828192368*^9}, {3.686684241053396*^9, 
   3.686684270390223*^9}, {3.687086016240299*^9, 3.687086051299872*^9}, {
   3.6870860993525743`*^9, 3.687086105287212*^9}, {3.6870916702615347`*^9, 
   3.6870916708810167`*^9}, 3.687168940824628*^9},
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Loop", " ", "over", " ", "all", " ", "configurations", " ", "and", " ", 
   "print", " ", "a", " ", "scaling", " ", "of", " ", "ScaledSlack4", " ", 
   "by", " ", "the", " ", "factor", "  ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "t"}], ")"}], "11"], " ", 
   RowBox[{"(", 
    RowBox[{"15561", "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"4805", "+", 
        RowBox[{"1082", " ", 
         SqrtBox["15"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{"120", " ", 
      RowBox[{"(", 
       RowBox[{"281", "+", 
        RowBox[{"62", " ", 
         SqrtBox["15"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"1120", " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", 
        RowBox[{"3", " ", 
         SqrtBox["15"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"10468833921", "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"6854491225", "+", 
        RowBox[{"1948781218", " ", 
         SqrtBox["15"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"(", 
       RowBox[{"419372049", "+", 
        RowBox[{"110874710", " ", 
         SqrtBox["15"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"800", " ", 
      RowBox[{"(", 
       RowBox[{"374453440", "+", 
        RowBox[{"96980607", " ", 
         SqrtBox["15"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"64000", " ", 
      RowBox[{"(", 
       RowBox[{"5517557", "+", 
        RowBox[{"1426590", " ", 
         SqrtBox["15"]}]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{"5145600", " ", 
      RowBox[{"(", 
       RowBox[{"48675", "+", 
        RowBox[{"12484", " ", 
         SqrtBox["15"]}]}], ")"}], " ", 
      SuperscriptBox["t", "5"]}], "+", 
     RowBox[{"1024000", " ", 
      RowBox[{"(", 
       RowBox[{"95362", "+", 
        RowBox[{"24765", " ", 
         SqrtBox["15"]}]}], ")"}], " ", 
      SuperscriptBox["t", "6"]}], "+", 
     RowBox[{"28672000", " ", 
      RowBox[{"(", 
       RowBox[{"575", "+", 
        RowBox[{"148", " ", 
         SqrtBox["15"]}]}], ")"}], " ", 
      SuperscriptBox["t", "7"]}]}], ")"}]}], ",", " ", 
  RowBox[{
   RowBox[{
   "which", " ", "is", " ", "positive", " ", "for", " ", "all", " ", "t"}], 
   ">", 
   RowBox[{"0.", "  ", "We", " ", "plug", " ", "in", " ", 
    RowBox[{"\[Lambda]", "[", "t", "]"}], " ", "and", " ", "calculate", " ", 
    "the", " ", "coefficients", " ", "of", " ", "the", " ", "resulting", " ", 
    "polynomial", " ", "in", " ", 
    RowBox[{"t", ".", " ", "We"}], " ", "find", " ", "either", " ", "that", 
    " ", "the", " ", "polynomial", " ", "is", " ", "identically", " ", "0", 
    " ", "or", " ", "we", " ", "report", " ", "the", " ", "minimum", " ", 
    RowBox[{"coefficient", ".", "  ", "Claim"}], " ", "14", " ", "is", " ", 
    "proved", " ", "by", " ", "noting", " ", "that", " ", "the", " ", 
    "minimum", " ", "coefficient", " ", "is", " ", "always"}], " ", 
   "\[GreaterEqual]", "0.", " "}]}]], "Text",
 CellChangeTimes->{{3.6870840871439333`*^9, 3.687084100179302*^9}, {
   3.687084446847866*^9, 3.6870844631489773`*^9}, {3.687084548363793*^9, 
   3.687084637962532*^9}, {3.6870849675235367`*^9, 3.6870849685491867`*^9}, {
   3.687085725434009*^9, 3.68708573712188*^9}, 3.687086144554028*^9, {
   3.687091674205254*^9, 3.687091674281136*^9}, {3.687157986955298*^9, 
   3.687157996106701*^9}, 3.6871689448820868`*^9, {3.687169120839204*^9, 
   3.687169126578156*^9}, {3.68718979619732*^9, 3.6871897978895073`*^9}},
 FontWeight->"Plain",
 FontColor->GrayLevel[0]],

Cell[CellGroupData[{

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"CoefListTable3", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "CONFIGURATIONS4", "]"}]}], "}"}]}], "]"}]}], 
   ";"}],
  Background->RGBColor[1, 1, 0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", " ", "=", "1"}], ",", " ", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "CONFIGURATIONS4", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"SSlack", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}], "11"], " ", 
        RowBox[{"(", 
         RowBox[{"15561", "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"4805", "+", 
             RowBox[{"1082", " ", 
              SqrtBox["15"]}]}], ")"}], " ", "t"}], "+", 
          RowBox[{"120", " ", 
           RowBox[{"(", 
            RowBox[{"281", "+", 
             RowBox[{"62", " ", 
              SqrtBox["15"]}]}], ")"}], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"1120", " ", 
           RowBox[{"(", 
            RowBox[{"10", "+", 
             RowBox[{"3", " ", 
              SqrtBox["15"]}]}], ")"}], " ", 
           SuperscriptBox["t", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"10468833921", "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"6854491225", "+", 
             RowBox[{"1948781218", " ", 
              SqrtBox["15"]}]}], ")"}], " ", "t"}], "+", 
          RowBox[{"360", " ", 
           RowBox[{"(", 
            RowBox[{"419372049", "+", 
             RowBox[{"110874710", " ", 
              SqrtBox["15"]}]}], ")"}], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"800", " ", 
           RowBox[{"(", 
            RowBox[{"374453440", "+", 
             RowBox[{"96980607", " ", 
              SqrtBox["15"]}]}], ")"}], " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"64000", " ", 
           RowBox[{"(", 
            RowBox[{"5517557", "+", 
             RowBox[{"1426590", " ", 
              SqrtBox["15"]}]}], ")"}], " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"5145600", " ", 
           RowBox[{"(", 
            RowBox[{"48675", "+", 
             RowBox[{"12484", " ", 
              SqrtBox["15"]}]}], ")"}], " ", 
           SuperscriptBox["t", "5"]}], "+", 
          RowBox[{"1024000", " ", 
           RowBox[{"(", 
            RowBox[{"95362", "+", 
             RowBox[{"24765", " ", 
              SqrtBox["15"]}]}], ")"}], " ", 
           SuperscriptBox["t", "6"]}], "+", 
          RowBox[{"28672000", " ", 
           RowBox[{"(", 
            RowBox[{"575", "+", 
             RowBox[{"148", " ", 
              SqrtBox["15"]}]}], ")"}], " ", 
           SuperscriptBox["t", "7"]}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"ScaledSlack4", "[", 
          RowBox[{"\[Lambda]", ",", "0", ",", 
           RowBox[{"L1r3", "[", "\[Lambda]", "]"}], ",", 
           RowBox[{"L2r3", "[", "\[Lambda]", "]"}], ",", 
           RowBox[{"CONFIGURATIONS4", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "/.", 
         RowBox[{"\[Lambda]", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{"\[Lambda]14", "[", "t", "]"}], ")"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"CoefList", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"SSlack", ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"CoefListTable3", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "=", "CoefList"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", "CoefList", "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"CoefList", "\[Equal]", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<Config: \>\"", ",", " ", "i", ",", "  ", 
         "\"\<  Identically 0\>\""}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}],
  Background->RGBColor[1, 1, 0.85]]}], "Input",
 CellChangeTimes->{{3.686682022553761*^9, 3.686682069081747*^9}, {
   3.6866822891618547`*^9, 3.686682365487211*^9}, {3.686682745736043*^9, 
   3.686682771639811*^9}, {3.686682845597005*^9, 3.686682859093834*^9}, {
   3.6866828901301327`*^9, 3.686682891029292*^9}, {3.6866829643802557`*^9, 
   3.686683001386095*^9}, {3.6866830484782*^9, 3.6866830682108097`*^9}, {
   3.686683101207939*^9, 3.686683102439158*^9}, {3.686683268248769*^9, 
   3.6866833594441633`*^9}, {3.687083953372424*^9, 3.687083983907926*^9}, {
   3.6870840547889957`*^9, 3.687084303873521*^9}, {3.687084351567423*^9, 
   3.6870844351833477`*^9}, {3.68708450273545*^9, 3.687084538180994*^9}, {
   3.687084784458728*^9, 3.687084818498376*^9}, 3.687084914307796*^9, {
   3.687084952935854*^9, 3.6870849638094263`*^9}, 3.68708520809311*^9, {
   3.687085321560087*^9, 3.687085362058178*^9}, {3.687085497855465*^9, 
   3.687085501484614*^9}, {3.6870855514435368`*^9, 3.687085579953931*^9}, {
   3.687085694812558*^9, 3.687085712446785*^9}, {3.687085772618273*^9, 
   3.687085804363275*^9}, {3.687086061636167*^9, 3.6870861234914017`*^9}, 
   3.687167826616872*^9, {3.687188823156152*^9, 3.68718884534684*^9}},
 FontWeight->"Plain"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 7, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.687188854985365*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 25, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.687188870935445*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "79", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 79, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6871889472892017`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "88", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 88, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.687188954507976*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "130", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 130, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.687188977879835*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "181", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 181, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.687189013844442*^9}]
}, Open  ]]
}, Open  ]],

Cell["Check to see if there are any negative coefficients.", "Text",
 CellChangeTimes->{{3.687086673636223*^9, 3.6870866859836683`*^9}, 
   3.687168950010809*^9, {3.687169091017333*^9, 3.687169096361515*^9}},
 FontWeight->"Plain"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Min", "[", 
   RowBox[{"Flatten", "[", "CoefListTable3", "]"}], "]"}],
  Background->RGBColor[1, 1, 0.85]]], "Input",
 CellChangeTimes->{{3.687086654456976*^9, 3.687086666421997*^9}},
 FontWeight->"Plain"],

Cell[BoxData[
 FractionBox["15222350434666986471861", "5120000000"]], "Output",
 CellChangeTimes->{3.687086668114244*^9, 3.6871890205674257`*^9}]
}, Open  ]],

Cell["\<\
Run the command below to see all coefficients (large output).\
\>", "Text",
 CellChangeTimes->{{3.687086691354939*^9, 3.687086700392509*^9}, {
   3.687086731447139*^9, 3.68708673712693*^9}, 3.687168953047731*^9, 
   3.687169030693857*^9, {3.687169075897138*^9, 3.6871690788929462`*^9}, {
   3.687189037243393*^9, 3.687189039800356*^9}, 3.687189803524211*^9},
 FontWeight->"Plain"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Print", "[", "CoefListTable3", "]"}], ";"}],
  Background->RGBColor[1, 1, 0.85]]], "Input",
 CellChangeTimes->{{3.687086691354939*^9, 3.687086700392509*^9}, {
   3.687086731447139*^9, 3.68708673712693*^9}, 3.687168953047731*^9},
 FontWeight->"Plain"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Claim 15", "Subsection",
 CellChangeTimes->{{3.687168209576296*^9, 3.687168212129139*^9}}],

Cell["\<\
We set values of the dual variables for \[Lambda] in [Sqrt[3/5],1], as in \
Claim 15 and define the function \[Lambda][t] for this range\
\>", "Text",
 CellChangeTimes->{{3.685258365567631*^9, 3.685258388034994*^9}, {
   3.685258761159575*^9, 3.685258774154948*^9}, {3.685259106790956*^9, 
   3.6852591100919456`*^9}, {3.685262885161582*^9, 3.685262898652626*^9}, {
   3.686684507754496*^9, 3.686684533017611*^9}, 3.687086906837339*^9, {
   3.687086965674952*^9, 3.6870869702999268`*^9}, {3.687091681307335*^9, 
   3.687091681579822*^9}, 3.6871689581740513`*^9, 3.687169030694686*^9, {
   3.6871690704712553`*^9, 3.6871690738160973`*^9}},
 FontWeight->"Plain"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"L0r4", "[", "\[Lambda]_", "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"30", " ", "\[Lambda]"}], "-", 
      RowBox[{"117", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "-", 
      RowBox[{"196", " ", 
       SuperscriptBox["\[Lambda]", "3"]}], "-", 
      RowBox[{"88", " ", 
       SuperscriptBox["\[Lambda]", "4"]}], "+", 
      RowBox[{"86", " ", 
       SuperscriptBox["\[Lambda]", "5"]}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["\[Lambda]", "6"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Lambda]", "7"]}]}], 
     RowBox[{"6", " ", "\[Lambda]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Lambda]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"10", " ", "\[Lambda]"}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}]]}], ";"}],
  Background->GrayLevel[0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"L1r4", "[", "\[Lambda]_", "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"27", " ", "\[Lambda]"}], "-", 
      RowBox[{"87", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "-", 
      RowBox[{"118", " ", 
       SuperscriptBox["\[Lambda]", "3"]}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["\[Lambda]", "4"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Lambda]", "5"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["\[Lambda]", "6"]}]}], 
     RowBox[{"6", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"10", " ", "\[Lambda]"}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}]]}], ";"}],
  Background->GrayLevel[0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"L2r4", "[", "\[Lambda]_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"30", " ", "\[Lambda]"}], "-", 
     RowBox[{"105", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"160", " ", 
      SuperscriptBox["\[Lambda]", "3"]}], "-", 
     RowBox[{"100", " ", 
      SuperscriptBox["\[Lambda]", "4"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["\[Lambda]", "5"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Lambda]", "6"]}]}], 
    RowBox[{"6", " ", "\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"10", " ", "\[Lambda]"}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}]]}],
  Background->GrayLevel[0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"\[Lambda]15", "[", "t_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"t", "+", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"3", "/", "5"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"t", "+", "1"}], ")"}]}]}],
  Background->GrayLevel[0.85]]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.685258365567631*^9, 3.685258388034994*^9}, {
   3.685258761159575*^9, 3.685258774154948*^9}, {3.685259106790956*^9, 
   3.6852591100919456`*^9}, {3.685262885161582*^9, 3.685262898652626*^9}, {
   3.686684507754496*^9, 3.686684533017611*^9}, 3.687086906837339*^9, {
   3.687086965674952*^9, 3.6870869702999268`*^9}, {3.687091681307335*^9, 
   3.687091681579822*^9}, 3.6871689581740513`*^9},
 FontWeight->"Plain"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "Loop", " ", "over", " ", "all", " ", "configurations", " ", "and", " ", 
    "print", " ", "a", " ", "scaling", " ", "of", " ", "ScaledSlack4", " ", 
    "by", " ", "the", " ", "factor", "  ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "t"}], ")"}], "11"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      SqrtBox["15"], "+", 
      RowBox[{"10", " ", "t"}]}], ")"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "which", " ", "is", " ", "positive", " ", "for", " ", "all", " ", "t"}], 
    ">", 
    RowBox[{"0.", "  ", "We", " ", "plug", " ", "in", " ", 
     RowBox[{"\[Lambda]", "[", "t", "]"}], " ", "and", " ", "calculate", " ", 
     "the", " ", "coefficients", " ", "of", " ", "the", " ", "resulting", " ",
      "polynomial", " ", "in", " ", 
     RowBox[{"t", ".", " ", "We"}], " ", "find", " ", "either", " ", "that", 
     " ", "the", " ", "polynomial", " ", "is", " ", "identically", " ", "0", 
     " ", "or", " ", "we", " ", "report", " ", "the", " ", "minimum", " ", 
     RowBox[{"coefficient", ".", "  ", "Claim"}], " ", "15", " ", "is", " ", 
     "proved", " ", "by", " ", "noting", " ", "that", " ", "the", " ", 
     "minimum", " ", "coefficient", " ", "is", " ", "always"}], " ", 
    "\[GreaterEqual]", "0.", " "}]}],
  FontColor->GrayLevel[0]]], "Text",
 CellChangeTimes->{{3.6870840871439333`*^9, 3.687084100179302*^9}, {
   3.687084446847866*^9, 3.6870844631489773`*^9}, {3.687084548363793*^9, 
   3.687084637962532*^9}, {3.6870849675235367`*^9, 3.6870849685491867`*^9}, {
   3.687085725434009*^9, 3.68708573712188*^9}, 3.687086144554028*^9, {
   3.6870869266288223`*^9, 3.687086932564049*^9}, {3.687091685272843*^9, 
   3.6870916855443068`*^9}, {3.687158035664916*^9, 3.687158038686887*^9}, 
   3.687168961495998*^9, {3.687169030696084*^9, 3.687169067624179*^9}, {
   3.687189804926497*^9, 3.687189806435102*^9}},
 FontWeight->"Plain"],

Cell[CellGroupData[{

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"CoefListTable4", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "CONFIGURATIONS4", "]"}]}], "}"}]}], "]"}]}], 
   ";"}],
  Background->RGBColor[1, 1, 0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", " ", "=", "1"}], ",", " ", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "CONFIGURATIONS4", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"SSlack", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "t"}], ")"}], "11"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"], "+", 
           RowBox[{"10", " ", "t"}]}], ")"}], "*", 
         RowBox[{"ScaledSlack4", "[", 
          RowBox[{"\[Lambda]", ",", 
           RowBox[{"L0r4", "[", "\[Lambda]", "]"}], ",", 
           RowBox[{"L1r4", "[", "\[Lambda]", "]"}], ",", 
           RowBox[{"L2r4", "[", "\[Lambda]", "]"}], ",", 
           RowBox[{"CONFIGURATIONS4", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]15", "[", "t", "]"}], ")"}]}]}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Scaled slack function: \>\"", " ", ",", "SSlack"}], 
        "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"CoefList", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"SSlack", ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"CoefListTable4", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "=", "CoefList"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", "CoefList", "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"CoefList", "\[Equal]", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<Config: \>\"", ",", " ", "i", ",", "  ", 
         "\"\<  Identically 0\>\""}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}],
  Background->RGBColor[1, 1, 0.85]]}], "Input",
 CellChangeTimes->{{3.686682022553761*^9, 3.686682069081747*^9}, {
   3.6866822891618547`*^9, 3.686682365487211*^9}, {3.686682745736043*^9, 
   3.686682771639811*^9}, {3.686682845597005*^9, 3.686682859093834*^9}, {
   3.6866828901301327`*^9, 3.686682891029292*^9}, {3.6866829643802557`*^9, 
   3.686683001386095*^9}, {3.6866830484782*^9, 3.6866830682108097`*^9}, {
   3.686683101207939*^9, 3.686683102439158*^9}, {3.686683268248769*^9, 
   3.6866833594441633`*^9}, {3.687083953372424*^9, 3.687083983907926*^9}, {
   3.6870840547889957`*^9, 3.687084303873521*^9}, {3.687084351567423*^9, 
   3.6870844351833477`*^9}, {3.68708450273545*^9, 3.687084538180994*^9}, {
   3.687084784458728*^9, 3.687084818498376*^9}, 3.687084914307796*^9, {
   3.687084952935854*^9, 3.6870849638094263`*^9}, 3.68708520809311*^9, {
   3.687085321560087*^9, 3.687085362058178*^9}, {3.687085497855465*^9, 
   3.687085501484614*^9}, {3.6870855514435368`*^9, 3.687085579953931*^9}, {
   3.687085694812558*^9, 3.687085712446785*^9}, {3.687085772618273*^9, 
   3.687085804363275*^9}, {3.687086061636167*^9, 3.6870861234914017`*^9}, {
   3.687086942285034*^9, 3.687086990543962*^9}},
 FontWeight->"Plain"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 7, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6870857643851557`*^9, 3.6870857852557783`*^9}, 
   3.687085820739623*^9, 3.6870861595154877`*^9, 3.687087008113063*^9, 
   3.687189047407889*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "44", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 44, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6870857643851557`*^9, 3.6870857852557783`*^9}, 
   3.687085820739623*^9, 3.6870861595154877`*^9, 3.687087008113063*^9, 
   3.687189080144541*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "58", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 58, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6870857643851557`*^9, 3.6870857852557783`*^9}, 
   3.687085820739623*^9, 3.6870861595154877`*^9, 3.687087008113063*^9, 
   3.687189098641519*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "73", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 73, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6870857643851557`*^9, 3.6870857852557783`*^9}, 
   3.687085820739623*^9, 3.6870861595154877`*^9, 3.687087008113063*^9, 
   3.687189119944707*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "79", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 79, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6870857643851557`*^9, 3.6870857852557783`*^9}, 
   3.687085820739623*^9, 3.6870861595154877`*^9, 3.687087008113063*^9, 
   3.6871891307585487`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "88", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 88, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6870857643851557`*^9, 3.6870857852557783`*^9}, 
   3.687085820739623*^9, 3.6870861595154877`*^9, 3.687087008113063*^9, 
   3.687189137403079*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "95", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 95, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6870857643851557`*^9, 3.6870857852557783`*^9}, 
   3.687085820739623*^9, 3.6870861595154877`*^9, 3.687087008113063*^9, 
   3.687189139148652*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "162", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 162, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6870857643851557`*^9, 3.6870857852557783`*^9}, 
   3.687085820739623*^9, 3.6870861595154877`*^9, 3.687087008113063*^9, 
   3.687189178643889*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "181", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 181, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6870857643851557`*^9, 3.6870857852557783`*^9}, 
   3.687085820739623*^9, 3.6870861595154877`*^9, 3.687087008113063*^9, 
   3.687189184317765*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "193", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 193, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6870857643851557`*^9, 3.6870857852557783`*^9}, 
   3.687085820739623*^9, 3.6870861595154877`*^9, 3.687087008113063*^9, 
   3.6871891871599703`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Config: \"\>", "\[InvisibleSpace]", "201", 
   "\[InvisibleSpace]", "\<\"  Identically 0\"\>"}],
  SequenceForm["Config: ", 201, "  Identically 0"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6870857643851557`*^9, 3.6870857852557783`*^9}, 
   3.687085820739623*^9, 3.6870861595154877`*^9, 3.687087008113063*^9, 
   3.687189188447715*^9}]
}, Open  ]]
}, Open  ]],

Cell["Check to see if there are any negative coefficients.\t", "Text",
 CellChangeTimes->{{3.687086673636223*^9, 3.6870866859836683`*^9}, {
  3.687168969593219*^9, 3.6871689960126467`*^9}},
 FontWeight->"Plain"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Min", "[", 
   RowBox[{"Flatten", "[", "CoefListTable4", "]"}], "]"}],
  Background->RGBColor[1, 1, 0.85]]], "Input",
 CellChangeTimes->{{3.687086654456976*^9, 3.687086666421997*^9}, {
  3.687086994444104*^9, 3.687086994623725*^9}},
 FontWeight->"Plain"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.687086668114244*^9, 3.687087158759193*^9, 
  3.687189189651271*^9}]
}, Open  ]],

Cell["\<\
Run the command below to see all coefficients (large output).\
\>", "Text",
 CellChangeTimes->{{3.687086691354939*^9, 3.687086700392509*^9}, {
   3.687086731447139*^9, 3.68708673712693*^9}, {3.687168972792288*^9, 
   3.687168990309911*^9}, {3.687189053168529*^9, 3.687189056455551*^9}, 
   3.687189725505431*^9},
 FontWeight->"Plain"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Print", "[", "CoefListTable3", "]"}], ";"}],
  Background->RGBColor[1, 1, 0.85]]], "Input",
 CellChangeTimes->{{3.687086691354939*^9, 3.687086700392509*^9}, {
   3.687086731447139*^9, 3.68708673712693*^9}, 3.687168972792288*^9},
 FontWeight->"Plain"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{942, 774},
WindowMargins->{{14, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{612, 792}},
FrontEndVersion->"10.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 29, \
2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Output"], FontColor -> GrayLevel[0]], 
   Cell[
    StyleData["InlineFormula"], FontColor -> RGBColor[0.6, 0.4, 0.2]]}, 
  Visible -> False, FrontEndVersion -> 
  "10.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 29, 2015)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 572, 17, 241, "Title"],
Cell[CellGroupData[{
Cell[1177, 43, 99, 1, 64, "Section"],
Cell[1279, 46, 992, 24, 179, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2308, 75, 106, 1, 64, "Section"],
Cell[2417, 78, 955, 26, 37, "Text"],
Cell[3375, 106, 2783, 70, 157, "Input",
 InitializationCell->True],
Cell[6161, 178, 963, 25, 37, "Text"],
Cell[7127, 205, 1763, 47, 93, "Input",
 InitializationCell->True],
Cell[8893, 254, 1974, 47, 281, "Text"],
Cell[10870, 303, 335, 8, 49, "Text"],
Cell[11208, 313, 1064, 29, 63, "Input",
 InitializationCell->True],
Cell[12275, 344, 244, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[12544, 352, 735, 22, 46, "Input"],
Cell[13282, 376, 190, 4, 28, "Output"]
}, Open  ]],
Cell[13487, 383, 3428, 55, 108, "Text"],
Cell[16918, 440, 2918, 40, 46, "Input"],
Cell[19839, 482, 3240, 48, 30, "Text"],
Cell[23082, 532, 4066, 75, 63, "Input",
 InitializationCell->True],
Cell[27151, 609, 3238, 46, 49, "Text"],
Cell[30392, 657, 3566, 61, 46, "Input",
 InitializationCell->True],
Cell[33961, 720, 3319, 50, 49, "Text"],
Cell[37283, 772, 4710, 93, 97, "Input",
 InitializationCell->True],
Cell[41996, 867, 3238, 46, 49, "Text"],
Cell[45237, 915, 3925, 71, 63, "Input",
 InitializationCell->True],
Cell[49165, 988, 3213, 48, 30, "Text"],
Cell[52381, 1038, 3370, 54, 46, "Input",
 InitializationCell->True],
Cell[55754, 1094, 3289, 53, 34, "Text"],
Cell[59046, 1149, 3368, 54, 46, "Input",
 InitializationCell->True],
Cell[62417, 1205, 3760, 61, 70, "Text"],
Cell[66180, 1268, 4525, 85, 97, "Input",
 InitializationCell->True],
Cell[70708, 1355, 4157, 66, 127, "Text"],
Cell[74868, 1423, 7088, 148, 182, "Input",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[81993, 1576, 105, 1, 64, "Section"],
Cell[82101, 1579, 1069, 22, 51, "Text"],
Cell[83173, 1603, 164028, 4923, 2811, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[247226, 6530, 239, 5, 28, "Input",
 InitializationCell->True],
Cell[247468, 6537, 264, 4, 28, "Output",
 InitializationCell->True]
}, Open  ]],
Cell[247747, 6544, 858, 16, 51, "Text"],
Cell[248608, 6562, 684, 16, 44, "Input",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[249329, 6583, 98, 1, 64, "Section"],
Cell[249430, 6586, 290, 5, 30, "Text"],
Cell[249723, 6593, 1544, 40, 46, "Input",
 InitializationCell->True],
Cell[251270, 6635, 297, 4, 30, "Text"],
Cell[251570, 6641, 5021, 135, 193, "Input",
 InitializationCell->True],
Cell[256594, 6778, 415, 5, 30, "Text"],
Cell[257012, 6785, 1111, 25, 28, "Input",
 InitializationCell->True],
Cell[258126, 6812, 429, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[258580, 6824, 2275, 60, 148, "Input"],
Cell[CellGroupData[{
Cell[260880, 6888, 315, 7, 22, "Print"],
Cell[261198, 6897, 316, 7, 22, "Print"],
Cell[261517, 6906, 316, 7, 22, "Print"],
Cell[261836, 6915, 318, 7, 22, "Print"],
Cell[262157, 6924, 318, 7, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[262502, 6935, 238, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[262765, 6943, 527, 11, 46, "Input"],
Cell[263295, 6956, 272, 6, 21, "Print"],
Cell[263570, 6964, 13265, 233, 1351, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[276884, 7203, 94, 1, 64, "Section"],
Cell[276981, 7206, 709, 12, 30, "Text"],
Cell[277693, 7220, 2058, 47, 97, "Input",
 InitializationCell->True],
Cell[279754, 7269, 839, 14, 49, "Text"],
Cell[280596, 7285, 1249, 26, 28, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[281870, 7315, 98, 1, 44, "Subsection"],
Cell[281971, 7318, 663, 11, 30, "Text"],
Cell[282637, 7331, 4087, 110, 149, "Input",
 InitializationCell->True],
Cell[286727, 7443, 2303, 45, 107, "Text"],
Cell[CellGroupData[{
Cell[289055, 7492, 3775, 88, 217, "Input"],
Cell[CellGroupData[{
Cell[292855, 7584, 295, 6, 22, "Print"],
Cell[293153, 7592, 293, 6, 22, "Print"],
Cell[293449, 7600, 293, 6, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[293769, 7610, 281, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[294075, 7618, 293, 7, 28, "Input"],
Cell[294371, 7627, 162, 2, 28, "Output"]
}, Open  ]],
Cell[294548, 7632, 372, 7, 30, "Text"],
Cell[294923, 7641, 310, 7, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295270, 7653, 96, 1, 44, "Subsection"],
Cell[295369, 7656, 473, 8, 30, "Text"],
Cell[295845, 7666, 3038, 88, 123, "Input",
 InitializationCell->True],
Cell[298886, 7756, 2030, 41, 107, "Text"],
Cell[CellGroupData[{
Cell[300941, 7801, 3573, 85, 239, "Input"],
Cell[CellGroupData[{
Cell[304539, 7890, 267, 6, 22, "Print"],
Cell[304809, 7898, 267, 6, 22, "Print"],
Cell[305079, 7906, 267, 6, 22, "Print"],
Cell[305349, 7914, 269, 6, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[305645, 7924, 303, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[305973, 7932, 316, 7, 28, "Input"],
Cell[306292, 7941, 155, 3, 48, "Output"]
}, Open  ]],
Cell[306462, 7947, 372, 8, 30, "Text"],
Cell[306837, 7957, 326, 8, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[307200, 7970, 96, 1, 44, "Subsection"],
Cell[307299, 7973, 582, 10, 30, "Text"],
Cell[307884, 7985, 3394, 96, 123, "Input",
 InitializationCell->True],
Cell[311281, 8083, 3694, 94, 183, "Text"],
Cell[CellGroupData[{
Cell[315000, 8181, 5501, 136, 257, "Input"],
Cell[CellGroupData[{
Cell[320526, 8321, 265, 6, 22, "Print"],
Cell[320794, 8329, 267, 6, 22, "Print"],
Cell[321064, 8337, 269, 6, 22, "Print"],
Cell[321336, 8345, 267, 6, 22, "Print"],
Cell[321606, 8353, 269, 6, 22, "Print"],
Cell[321878, 8361, 269, 6, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[322174, 8371, 230, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[322429, 8378, 241, 6, 28, "Input"],
Cell[322673, 8386, 145, 2, 48, "Output"]
}, Open  ]],
Cell[322833, 8391, 390, 7, 30, "Text"],
Cell[323226, 8400, 298, 7, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323561, 8412, 96, 1, 44, "Subsection"],
Cell[323660, 8415, 670, 11, 30, "Text"],
Cell[324333, 8428, 4101, 114, 171, "Input",
 InitializationCell->True],
Cell[328437, 8544, 1938, 38, 91, "Text"],
Cell[CellGroupData[{
Cell[330400, 8586, 3559, 83, 219, "Input"],
Cell[CellGroupData[{
Cell[333984, 8673, 391, 8, 22, "Print"],
Cell[334378, 8683, 393, 8, 22, "Print"],
Cell[334774, 8693, 393, 8, 22, "Print"],
Cell[335170, 8703, 393, 8, 22, "Print"],
Cell[335566, 8713, 395, 8, 22, "Print"],
Cell[335964, 8723, 393, 8, 22, "Print"],
Cell[336360, 8733, 393, 8, 22, "Print"],
Cell[336756, 8743, 395, 8, 22, "Print"],
Cell[337154, 8753, 395, 8, 22, "Print"],
Cell[337552, 8763, 397, 8, 22, "Print"],
Cell[337952, 8773, 395, 8, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[338374, 8785, 211, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[338610, 8792, 290, 7, 28, "Input"],
Cell[338903, 8801, 117, 2, 28, "Output"]
}, Open  ]],
Cell[339035, 8806, 344, 7, 30, "Text"],
Cell[339382, 8815, 298, 7, 28, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


